Duals of Feynman Integrals, 2: Generalized Unitarity

The first paper of this series introduced objects (elements of twisted relative cohomology) that are Poincar\'e dual to Feynman integrals. We show how to use the pairing between these spaces -- an algebraic invariant called the intersection number -- to express a scattering amplitude over a minimal basis of integrals, bypassing the generation of integration-by-parts identities. The initial information is the integrand on cuts of various topologies, computable as products of on-shell trees, providing a systematic approach to generalized unitarity. We give two algorithms for computing the multi-variate intersection number. As a first example, we compute 4- and 5-point gluon amplitudes in generic spacetime dimension. We also examine the 4-dimensional limit of our formalism and provide prescriptions for extracting rational terms.

==> anc/mpppp <==
(*angleij and squareij are the list of angle and square brackets <ij> [ij] where i and j range from 1 to 5. This momentum twistor parameterization can be found in appendix C.2 of the paper*)

angleij = {{0, 1, 1, 1, 1}, {-1, 0, -1, -((1 + X[1])/X[1]), 
      -((1 + X[4] + X[1]*X[4])/(X[1]*X[4]))}, {-1, 1, 0, -X[1]^(-1), 
      -((1 + X[4])/(X[1]*X[4]))}, {-1, (1 + X[1])/X[1], X[1]^(-1), 0, 
      -(1/(X[1]*X[4]))}, {-1, (1 + X[4] + X[1]*X[4])/(X[1]*X[4]), 
      (1 + X[4])/(X[1]*X[4]), 1/(X[1]*X[4]), 0}}
 
squareij = {{0, -s[1, 2], -(s[1, 2]*(-1 - X[1] + X[1]*X[3])), 
      s[1, 2]*X[1]*(-1 + X[3] + X[3]*X[4]), -(s[1, 2]*X[1]*X[3]*X[4])}, 
     {s[1, 2], 0, -(s[1, 2]*X[1]*X[2]), s[1, 2]*X[1]*
       (X[2] + X[4] + X[2]*X[4]), -(s[1, 2]*X[1]*(1 + X[2])*X[4])}, 
     {s[1, 2]*(-1 - X[1] + X[1]*X[3]), s[1, 2]*X[1]*X[2], 0, 
      s[1, 2]*X[1]*(-X[2] - X[4] - X[1]*X[4] - X[2]*X[4] - X[1]*X[2]*X[4] + 
        X[1]*X[3]*X[4]), s[1, 2]*X[1]*(1 + X[1] + X[2] + X[1]*X[2] - 
        X[1]*X[3])*X[4]}, {-(s[1, 2]*X[1]*(-1 + X[3] + X[3]*X[4])), 
      -(s[1, 2]*X[1]*(X[2] + X[4] + X[2]*X[4])), 
      -(s[1, 2]*X[1]*(-X[2] - X[4] - X[1]*X[4] - X[2]*X[4] - X[1]*X[2]*X[4] + 
         X[1]*X[3]*X[4])), 0, s[1, 2]*X[1]^2*(-1 - X[2] + X[3])*X[4]}, 
     {s[1, 2]*X[1]*X[3]*X[4], s[1, 2]*X[1]*(1 + X[2])*X[4], 
      -(s[1, 2]*X[1]*(1 + X[1] + X[2] + X[1]*X[2] - X[1]*X[3])*X[4]), 
      -(s[1, 2]*X[1]^2*(-1 - X[2] + X[3])*X[4]), 0}}
 
c12345 = -(((-2 + dg)*s[1, 2]*X[1]^3*X[2]^3*(1 + X[2] - X[3])^3*X[3]^2*X[4]^2*
       (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4]))/(\[Epsilon]^2*(1 + X[2])^2*
       (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
         X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3*
       Sqrt[X[1]^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
           X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^2]))
 
c1234 = ((-2 + dg)*s[1, 2]*X[1]^2*X[2]^3*(1 + X[2] - X[3])*X[3]*
      (X[2]^2*X[3]^2 - \[Epsilon]*X[2]^2*X[3]^2 + 5*X[2]*X[3]*X[4] - 
       4*\[Epsilon]*X[2]*X[3]*X[4] + 5*X[1]*X[2]*X[3]*X[4] - 
       4*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 5*X[2]^2*X[3]*X[4] - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4] + 5*X[1]*X[2]^2*X[3]*X[4] - 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 3*X[2]*X[3]^2*X[4] + 
       2*\[Epsilon]*X[2]*X[3]^2*X[4] - 8*X[1]*X[2]*X[3]^2*X[4] + 
       6*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] + 2*X[2]^2*X[3]^2*X[4] - 
       2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 3*X[1]*X[2]^2*X[3]^2*X[4] + 
       2*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] + 3*X[1]*X[2]*X[3]^3*X[4] - 
       2*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4] - 2*X[4]^2 + \[Epsilon]*X[4]^2 - 
       4*X[1]*X[4]^2 + 2*\[Epsilon]*X[1]*X[4]^2 - 2*X[1]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[4]^2 - 4*X[2]*X[4]^2 + 2*\[Epsilon]*X[2]*X[4]^2 - 
       8*X[1]*X[2]*X[4]^2 + 4*\[Epsilon]*X[1]*X[2]*X[4]^2 - 
       4*X[1]^2*X[2]*X[4]^2 + 2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - 
       2*X[2]^2*X[4]^2 + \[Epsilon]*X[2]^2*X[4]^2 - 4*X[1]*X[2]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 2*X[1]^2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 9*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[3]*X[4]^2 + 22*X[1]*X[3]*X[4]^2 - 
       14*\[Epsilon]*X[1]*X[3]*X[4]^2 + 13*X[1]^2*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[1]^2*X[3]*X[4]^2 + 14*X[2]*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[2]*X[3]*X[4]^2 + 36*X[1]*X[2]*X[3]*X[4]^2 - 
       24*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 22*X[1]^2*X[2]*X[3]*X[4]^2 - 
       14*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 5*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 14*X[1]*X[2]^2*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 9*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 - 6*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[3]^2*X[4]^2 - 30*X[1]*X[3]^2*X[4]^2 + 
       20*\[Epsilon]*X[1]*X[3]^2*X[4]^2 - 26*X[1]^2*X[3]^2*X[4]^2 + 
       17*\[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 3*X[2]*X[3]^2*X[4]^2 + 
       2*\[Epsilon]*X[2]*X[3]^2*X[4]^2 - 29*X[1]*X[2]*X[3]^2*X[4]^2 + 
       20*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 - 30*X[1]^2*X[2]*X[3]^2*X[4]^2 + 
       20*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^2 + X[2]^2*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[2]^2*X[3]^2*X[4]^2 - 3*X[1]*X[2]^2*X[3]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 6*X[1]^2*X[2]^2*X[3]^2*
        X[4]^2 + 4*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 
       12*X[1]*X[3]^3*X[4]^2 - 8*\[Epsilon]*X[1]*X[3]^3*X[4]^2 + 
       21*X[1]^2*X[3]^3*X[4]^2 - 14*\[Epsilon]*X[1]^2*X[3]^3*X[4]^2 + 
       3*X[1]*X[2]*X[3]^3*X[4]^2 - 2*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^2 + 
       12*X[1]^2*X[2]*X[3]^3*X[4]^2 - 8*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^2 - 6*X[1]^2*X[3]^4*X[4]^2 + 4*\[Epsilon]*X[1]^2*X[3]^4*X[4]^2))/
     (4*\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[2])^2*
      (-1 - X[1] + X[1]*X[3])^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1235 = -1/4*((-2 + dg)*s[1, 2]*X[1]^2*X[3]^2*X[4]^2*
       (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4])*(-6*X[2]^2 + 4*\[Epsilon]*X[2]^2 - 12*X[2]^3 + 
        8*\[Epsilon]*X[2]^3 - 6*X[2]^4 + 4*\[Epsilon]*X[2]^4 + 
        15*X[2]^2*X[3] - 10*\[Epsilon]*X[2]^2*X[3] + 15*X[2]^3*X[3] - 
        10*\[Epsilon]*X[2]^3*X[3] - 11*X[2]^2*X[3]^2 + 7*\[Epsilon]*X[2]^2*
         X[3]^2 + 3*X[2]*X[4] - 2*\[Epsilon]*X[2]*X[4] + 3*X[1]*X[2]*X[4] - 
        2*\[Epsilon]*X[1]*X[2]*X[4] - 6*X[2]^2*X[4] + 4*\[Epsilon]*X[2]^2*
         X[4] - 6*X[1]*X[2]^2*X[4] + 4*\[Epsilon]*X[1]*X[2]^2*X[4] - 
        21*X[2]^3*X[4] + 14*\[Epsilon]*X[2]^3*X[4] - 21*X[1]*X[2]^3*X[4] + 
        14*\[Epsilon]*X[1]*X[2]^3*X[4] - 12*X[2]^4*X[4] + 
        8*\[Epsilon]*X[2]^4*X[4] - 12*X[1]*X[2]^4*X[4] + 
        8*\[Epsilon]*X[1]*X[2]^4*X[4] - 7*X[2]*X[3]*X[4] + 
        4*\[Epsilon]*X[2]*X[3]*X[4] - 10*X[1]*X[2]*X[3]*X[4] + 
        6*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 23*X[2]^2*X[3]*X[4] - 
        16*\[Epsilon]*X[2]^2*X[3]*X[4] + 17*X[1]*X[2]^2*X[3]*X[4] - 
        12*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] + 30*X[2]^3*X[3]*X[4] - 
        20*\[Epsilon]*X[2]^3*X[3]*X[4] + 27*X[1]*X[2]^3*X[3]*X[4] - 
        18*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4] + 7*X[1]*X[2]*X[3]^2*X[4] - 
        4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] - 22*X[2]^2*X[3]^2*X[4] + 
        14*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 15*X[1]*X[2]^2*X[3]^2*X[4] + 
        10*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] - 2*X[4]^2 + 
        \[Epsilon]*X[4]^2 - 4*X[1]*X[4]^2 + 2*\[Epsilon]*X[1]*X[4]^2 - 
        2*X[1]^2*X[4]^2 + \[Epsilon]*X[1]^2*X[4]^2 - X[2]*X[4]^2 - 
        2*X[1]*X[2]*X[4]^2 - X[1]^2*X[2]*X[4]^2 - 2*X[2]^2*X[4]^2 + 
        \[Epsilon]*X[2]^2*X[4]^2 - 4*X[1]*X[2]^2*X[4]^2 + 
        2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 2*X[1]^2*X[2]^2*X[4]^2 + 
        \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 9*X[2]^3*X[4]^2 + 
        6*\[Epsilon]*X[2]^3*X[4]^2 - 18*X[1]*X[2]^3*X[4]^2 + 
        12*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 9*X[1]^2*X[2]^3*X[4]^2 + 
        6*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 6*X[2]^4*X[4]^2 + 
        4*\[Epsilon]*X[2]^4*X[4]^2 - 12*X[1]*X[2]^4*X[4]^2 + 
        8*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 6*X[1]^2*X[2]^4*X[4]^2 + 
        4*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 + 4*X[1]*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]*X[3]*X[4]^2 + 4*X[1]^2*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 - 7*X[2]*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[2]*X[3]*X[4]^2 - 9*X[1]*X[2]*X[3]*X[4]^2 + 
        6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 - 2*X[1]^2*X[2]*X[3]*X[4]^2 + 
        2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 8*X[2]^2*X[3]*X[4]^2 - 
        6*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 14*X[1]*X[2]^2*X[3]*X[4]^2 - 
        10*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 6*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
        4*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 + 15*X[2]^3*X[3]*X[4]^2 - 
        10*\[Epsilon]*X[2]^3*X[3]*X[4]^2 + 27*X[1]*X[2]^3*X[3]*X[4]^2 - 
        18*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + 12*X[1]^2*X[2]^3*X[3]*
         X[4]^2 - 8*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^2 - 
        2*X[1]^2*X[3]^2*X[4]^2 + \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 + 
        7*X[1]*X[2]*X[3]^2*X[4]^2 - 4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 + 
        3*X[1]^2*X[2]*X[3]^2*X[4]^2 - 2*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^2 - 11*X[2]^2*X[3]^2*X[4]^2 + 7*\[Epsilon]*X[2]^2*X[3]^2*
         X[4]^2 - 15*X[1]*X[2]^2*X[3]^2*X[4]^2 + 10*\[Epsilon]*X[1]*X[2]^2*
         X[3]^2*X[4]^2 - 6*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 
        4*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2))/
      (\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[2])^2*
       (1 + X[4] + X[1]*X[4])^3*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
         X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1245 = ((-2 + dg)*s[1, 2]*X[1]^2*X[2]*(1 + X[2] - X[3])^3*X[3]^2*X[4]^2*
      (-6*X[2]^2 + 4*\[Epsilon]*X[2]^2 + 9*X[2]^2*X[3] - 
       6*\[Epsilon]*X[2]^2*X[3] - 2*X[2]^2*X[3]^2 + \[Epsilon]*X[2]^2*
        X[3]^2 - 3*X[2]*X[4] + 2*\[Epsilon]*X[2]*X[4] - 3*X[1]*X[2]*X[4] + 
       2*\[Epsilon]*X[1]*X[2]*X[4] - 3*X[2]^2*X[4] + 2*\[Epsilon]*X[2]^2*
        X[4] - 3*X[1]*X[2]^2*X[4] + 2*\[Epsilon]*X[1]*X[2]^2*X[4] + 
       5*X[2]*X[3]*X[4] - 4*\[Epsilon]*X[2]*X[3]*X[4] + 
       8*X[1]*X[2]*X[3]*X[4] - 6*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 
       14*X[2]^2*X[3]*X[4] - 10*\[Epsilon]*X[2]^2*X[3]*X[4] + 
       5*X[1]*X[2]^2*X[3]*X[4] - 4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 
       5*X[1]*X[2]*X[3]^2*X[4] + 4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] - 
       4*X[2]^2*X[3]^2*X[4] + 2*\[Epsilon]*X[2]^2*X[3]^2*X[4] + X[4]^2 - 
       \[Epsilon]*X[4]^2 + 2*X[1]*X[4]^2 - 2*\[Epsilon]*X[1]*X[4]^2 + 
       X[1]^2*X[4]^2 - \[Epsilon]*X[1]^2*X[4]^2 + 2*X[2]*X[4]^2 - 
       2*\[Epsilon]*X[2]*X[4]^2 + 4*X[1]*X[2]*X[4]^2 - 
       4*\[Epsilon]*X[1]*X[2]*X[4]^2 + 2*X[1]^2*X[2]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 + X[2]^2*X[4]^2 - 
       \[Epsilon]*X[2]^2*X[4]^2 + 2*X[1]*X[2]^2*X[4]^2 - 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 + X[1]^2*X[2]^2*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 2*X[1]*X[3]*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[3]*X[4]^2 - 2*X[1]^2*X[3]*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 + 5*X[2]*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]*X[3]*X[4]^2 + 3*X[1]*X[2]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 - 2*X[1]^2*X[2]*X[3]*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 5*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 5*X[1]*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + X[1]^2*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 5*X[1]*X[2]*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 - 2*X[2]^2*X[3]^2*X[4]^2 + 
       \[Epsilon]*X[2]^2*X[3]^2*X[4]^2))/(4*\[Epsilon]*(-3 + 2*\[Epsilon])*
      (-1 + 2*\[Epsilon])*(1 + X[2])^2*(-1 + X[3] + X[3]*X[4])^2*
      (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1345 = ((-2 + dg)*s[1, 2]*X[1]^2*(1 + X[2] - X[3])*X[3]*
      (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4])*
      (X[2]^4*X[3]^2 - \[Epsilon]*X[2]^4*X[3]^2 + 2*X[2]^5*X[3]^2 - 
       2*\[Epsilon]*X[2]^5*X[3]^2 + X[2]^6*X[3]^2 - \[Epsilon]*X[2]^6*
        X[3]^2 + 5*X[2]^3*X[3]*X[4] - 4*\[Epsilon]*X[2]^3*X[3]*X[4] + 
       5*X[1]*X[2]^3*X[3]*X[4] - 4*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4] + 
       15*X[2]^4*X[3]*X[4] - 12*\[Epsilon]*X[2]^4*X[3]*X[4] + 
       15*X[1]*X[2]^4*X[3]*X[4] - 12*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4] + 
       15*X[2]^5*X[3]*X[4] - 12*\[Epsilon]*X[2]^5*X[3]*X[4] + 
       15*X[1]*X[2]^5*X[3]*X[4] - 12*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4] + 
       5*X[2]^6*X[3]*X[4] - 4*\[Epsilon]*X[2]^6*X[3]*X[4] + 
       5*X[1]*X[2]^6*X[3]*X[4] - 4*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4] - 
       4*X[2]^3*X[3]^2*X[4] + 2*\[Epsilon]*X[2]^3*X[3]^2*X[4] - 
       9*X[1]*X[2]^3*X[3]^2*X[4] + 6*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4] - 
       4*X[2]^4*X[3]^2*X[4] - 18*X[1]*X[2]^4*X[3]^2*X[4] + 
       12*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4] + 4*X[2]^5*X[3]^2*X[4] - 
       6*\[Epsilon]*X[2]^5*X[3]^2*X[4] - 9*X[1]*X[2]^5*X[3]^2*X[4] + 
       6*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4] + 4*X[2]^6*X[3]^2*X[4] - 
       4*\[Epsilon]*X[2]^6*X[3]^2*X[4] + 4*X[1]*X[2]^3*X[3]^3*X[4] - 
       2*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4] + 4*X[1]*X[2]^4*X[3]^3*X[4] - 
       2*\[Epsilon]*X[1]*X[2]^4*X[3]^3*X[4] - 2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[2]^2*X[4]^2 - 4*X[1]*X[2]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 2*X[1]^2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 8*X[2]^3*X[4]^2 + 
       4*\[Epsilon]*X[2]^3*X[4]^2 - 16*X[1]*X[2]^3*X[4]^2 + 
       8*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 8*X[1]^2*X[2]^3*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 12*X[2]^4*X[4]^2 + 
       6*\[Epsilon]*X[2]^4*X[4]^2 - 24*X[1]*X[2]^4*X[4]^2 + 
       12*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 12*X[1]^2*X[2]^4*X[4]^2 + 
       6*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 - 8*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[2]^5*X[4]^2 - 16*X[1]*X[2]^5*X[4]^2 + 
       8*\[Epsilon]*X[1]*X[2]^5*X[4]^2 - 8*X[1]^2*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^5*X[4]^2 - 2*X[2]^6*X[4]^2 + 
       \[Epsilon]*X[2]^6*X[4]^2 - 4*X[1]*X[2]^6*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^6*X[4]^2 - 2*X[1]^2*X[2]^6*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^6*X[4]^2 + 10*X[2]^2*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 24*X[1]*X[2]^2*X[3]*X[4]^2 - 
       18*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 14*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 + 45*X[2]^3*X[3]*X[4]^2 - 
       36*\[Epsilon]*X[2]^3*X[3]*X[4]^2 + 87*X[1]*X[2]^3*X[3]*X[4]^2 - 
       66*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + 42*X[1]^2*X[2]^3*X[3]*X[4]^2 - 
       30*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^2 + 75*X[2]^4*X[3]*X[4]^2 - 
       60*\[Epsilon]*X[2]^4*X[3]*X[4]^2 + 117*X[1]*X[2]^4*X[3]*X[4]^2 - 
       90*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^2 + 42*X[1]^2*X[2]^4*X[3]*X[4]^2 - 
       30*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^2 + 55*X[2]^5*X[3]*X[4]^2 - 
       44*\[Epsilon]*X[2]^5*X[3]*X[4]^2 + 69*X[1]*X[2]^5*X[3]*X[4]^2 - 
       54*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^2 + 14*X[1]^2*X[2]^5*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 + 15*X[2]^6*X[3]*X[4]^2 - 
       12*\[Epsilon]*X[2]^6*X[3]*X[4]^2 + 15*X[1]*X[2]^6*X[3]*X[4]^2 - 
       12*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^2 - 11*X[2]^2*X[3]^2*X[4]^2 + 
       7*\[Epsilon]*X[2]^2*X[3]^2*X[4]^2 - 42*X[1]*X[2]^2*X[3]^2*X[4]^2 + 
       30*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 33*X[1]^2*X[2]^2*X[3]^2*
        X[4]^2 + 24*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2 - 
       34*X[2]^3*X[3]^2*X[4]^2 + 20*\[Epsilon]*X[2]^3*X[3]^2*X[4]^2 - 
       111*X[1]*X[2]^3*X[3]^2*X[4]^2 + 78*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
        X[4]^2 - 66*X[1]^2*X[2]^3*X[3]^2*X[4]^2 + 48*\[Epsilon]*X[1]^2*X[2]^3*
        X[3]^2*X[4]^2 - 29*X[2]^4*X[3]^2*X[4]^2 + 13*\[Epsilon]*X[2]^4*X[3]^2*
        X[4]^2 - 96*X[1]*X[2]^4*X[3]^2*X[4]^2 + 66*\[Epsilon]*X[1]*X[2]^4*
        X[3]^2*X[4]^2 - 33*X[1]^2*X[2]^4*X[3]^2*X[4]^2 + 
       24*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^2 - 6*\[Epsilon]*X[2]^5*X[3]^2*
        X[4]^2 - 27*X[1]*X[2]^5*X[3]^2*X[4]^2 + 18*\[Epsilon]*X[1]*X[2]^5*
        X[3]^2*X[4]^2 + 6*X[2]^6*X[3]^2*X[4]^2 - 6*\[Epsilon]*X[2]^6*X[3]^2*
        X[4]^2 + 22*X[1]*X[2]^2*X[3]^3*X[4]^2 - 14*\[Epsilon]*X[1]*X[2]^2*
        X[3]^3*X[4]^2 + 32*X[1]^2*X[2]^2*X[3]^3*X[4]^2 - 
       22*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 34*X[1]*X[2]^3*X[3]^3*
        X[4]^2 - 20*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^2 + 
       32*X[1]^2*X[2]^3*X[3]^3*X[4]^2 - 22*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*
        X[4]^2 + 12*X[1]*X[2]^4*X[3]^3*X[4]^2 - 6*\[Epsilon]*X[1]*X[2]^4*
        X[3]^3*X[4]^2 - 11*X[1]^2*X[2]^2*X[3]^4*X[4]^2 + 
       7*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^2 + 2*X[2]*X[4]^3 - 
       2*\[Epsilon]*X[2]*X[4]^3 + 6*X[1]*X[2]*X[4]^3 - 
       6*\[Epsilon]*X[1]*X[2]*X[4]^3 + 6*X[1]^2*X[2]*X[4]^3 - 
       6*\[Epsilon]*X[1]^2*X[2]*X[4]^3 + 2*X[1]^3*X[2]*X[4]^3 - 
       2*\[Epsilon]*X[1]^3*X[2]*X[4]^3 + 4*X[2]^2*X[4]^3 - 
       6*\[Epsilon]*X[2]^2*X[4]^3 + 16*X[1]*X[2]^2*X[4]^3 - 
       20*\[Epsilon]*X[1]*X[2]^2*X[4]^3 + 20*X[1]^2*X[2]^2*X[4]^3 - 
       22*\[Epsilon]*X[1]^2*X[2]^2*X[4]^3 + 8*X[1]^3*X[2]^2*X[4]^3 - 
       8*\[Epsilon]*X[1]^3*X[2]^2*X[4]^3 - 4*X[2]^3*X[4]^3 - 
       4*\[Epsilon]*X[2]^3*X[4]^3 + 4*X[1]*X[2]^3*X[4]^3 - 
       20*\[Epsilon]*X[1]*X[2]^3*X[4]^3 + 20*X[1]^2*X[2]^3*X[4]^3 - 
       28*\[Epsilon]*X[1]^2*X[2]^3*X[4]^3 + 12*X[1]^3*X[2]^3*X[4]^3 - 
       12*\[Epsilon]*X[1]^3*X[2]^3*X[4]^3 - 16*X[2]^4*X[4]^3 + 
       4*\[Epsilon]*X[2]^4*X[4]^3 - 24*X[1]*X[2]^4*X[4]^3 - 
       12*\[Epsilon]*X[1]^2*X[2]^4*X[4]^3 + 8*X[1]^3*X[2]^4*X[4]^3 - 
       8*\[Epsilon]*X[1]^3*X[2]^4*X[4]^3 - 14*X[2]^5*X[4]^3 + 
       6*\[Epsilon]*X[2]^5*X[4]^3 - 26*X[1]*X[2]^5*X[4]^3 + 
       10*\[Epsilon]*X[1]*X[2]^5*X[4]^3 - 10*X[1]^2*X[2]^5*X[4]^3 + 
       2*\[Epsilon]*X[1]^2*X[2]^5*X[4]^3 + 2*X[1]^3*X[2]^5*X[4]^3 - 
       2*\[Epsilon]*X[1]^3*X[2]^5*X[4]^3 - 4*X[2]^6*X[4]^3 + 
       2*\[Epsilon]*X[2]^6*X[4]^3 - 8*X[1]*X[2]^6*X[4]^3 + 
       4*\[Epsilon]*X[1]*X[2]^6*X[4]^3 - 4*X[1]^2*X[2]^6*X[4]^3 + 
       2*\[Epsilon]*X[1]^2*X[2]^6*X[4]^3 - 7*X[2]*X[3]*X[4]^3 + 
       4*\[Epsilon]*X[2]*X[3]*X[4]^3 - 27*X[1]*X[2]*X[3]*X[4]^3 + 
       18*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^3 - 33*X[1]^2*X[2]*X[3]*X[4]^3 + 
       24*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^3 - 13*X[1]^3*X[2]*X[3]*X[4]^3 + 
       10*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^3 - X[2]^2*X[3]*X[4]^3 - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^3 - 33*X[1]*X[2]^2*X[3]*X[4]^3 + 
       18*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^3 - 71*X[1]^2*X[2]^2*X[3]*X[4]^3 + 
       52*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^3 - 39*X[1]^3*X[2]^2*X[3]*
        X[4]^3 + 30*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^3 + 
       54*X[2]^3*X[3]*X[4]^3 - 48*\[Epsilon]*X[2]^3*X[3]*X[4]^3 + 
       78*X[1]*X[2]^3*X[3]*X[4]^3 - 66*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^3 - 
       15*X[1]^2*X[2]^3*X[3]*X[4]^3 + 12*\[Epsilon]*X[1]^2*X[2]^3*X[3]*
        X[4]^3 - 39*X[1]^3*X[2]^3*X[3]*X[4]^3 + 30*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]*X[4]^3 + 98*X[2]^4*X[3]*X[4]^3 - 80*\[Epsilon]*X[2]^4*X[3]*
        X[4]^3 + 162*X[1]*X[2]^4*X[3]*X[4]^3 - 126*\[Epsilon]*X[1]*X[2]^4*
        X[3]*X[4]^3 + 51*X[1]^2*X[2]^4*X[3]*X[4]^3 - 36*\[Epsilon]*X[1]^2*
        X[2]^4*X[3]*X[4]^3 - 13*X[1]^3*X[2]^4*X[3]*X[4]^3 + 
       10*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^3 + 65*X[2]^5*X[3]*X[4]^3 - 
       52*\[Epsilon]*X[2]^5*X[3]*X[4]^3 + 93*X[1]*X[2]^5*X[3]*X[4]^3 - 
       72*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^3 + 28*X[1]^2*X[2]^5*X[3]*X[4]^3 - 
       20*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^3 + 15*X[2]^6*X[3]*X[4]^3 - 
       12*\[Epsilon]*X[2]^6*X[3]*X[4]^3 + 15*X[1]*X[2]^6*X[3]*X[4]^3 - 
       12*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^3 + 21*X[1]*X[2]*X[3]^2*X[4]^3 - 
       12*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^3 + 48*X[1]^2*X[2]*X[3]^2*X[4]^3 - 
       30*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^3 + 27*X[1]^3*X[2]*X[3]^2*
        X[4]^3 - 18*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^3 - 
       22*X[2]^2*X[3]^2*X[4]^3 + 14*\[Epsilon]*X[2]^2*X[3]^2*X[4]^3 - 
       42*X[1]*X[2]^2*X[3]^2*X[4]^3 + 36*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^3 + 30*X[1]^2*X[2]^2*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^2*X[4]^3 + 54*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 
       36*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 56*X[2]^3*X[3]^2*X[4]^3 + 
       34*\[Epsilon]*X[2]^3*X[3]^2*X[4]^3 - 174*X[1]*X[2]^3*X[3]^2*X[4]^3 + 
       126*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^3 - 84*X[1]^2*X[2]^3*X[3]^2*
        X[4]^3 + 66*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 
       27*X[1]^3*X[2]^3*X[3]^2*X[4]^3 - 18*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*
        X[4]^3 - 42*X[2]^4*X[3]^2*X[4]^3 + 22*\[Epsilon]*X[2]^4*X[3]^2*
        X[4]^3 - 138*X[1]*X[2]^4*X[3]^2*X[4]^3 + 96*\[Epsilon]*X[1]*X[2]^4*
        X[3]^2*X[4]^3 - 66*X[1]^2*X[2]^4*X[3]^2*X[4]^3 + 
       48*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^3 - 4*X[2]^5*X[3]^2*X[4]^3 - 
       2*\[Epsilon]*X[2]^5*X[3]^2*X[4]^3 - 27*X[1]*X[2]^5*X[3]^2*X[4]^3 + 
       18*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^3 + 4*X[2]^6*X[3]^2*X[4]^3 - 
       4*\[Epsilon]*X[2]^6*X[3]^2*X[4]^3 - 21*X[1]^2*X[2]*X[3]^3*X[4]^3 + 
       12*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^3 - 23*X[1]^3*X[2]*X[3]^3*
        X[4]^3 + 14*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^3 + 
       44*X[1]*X[2]^2*X[3]^3*X[4]^3 - 28*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
        X[4]^3 + 43*X[1]^2*X[2]^2*X[3]^3*X[4]^3 - 32*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^3*X[4]^3 - 23*X[1]^3*X[2]^2*X[3]^3*X[4]^3 + 
       14*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^3 + 56*X[1]*X[2]^3*X[3]^3*
        X[4]^3 - 34*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^3 + 
       64*X[1]^2*X[2]^3*X[3]^3*X[4]^3 - 44*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*
        X[4]^3 + 12*X[1]*X[2]^4*X[3]^3*X[4]^3 - 6*\[Epsilon]*X[1]*X[2]^4*
        X[3]^3*X[4]^3 + 7*X[1]^3*X[2]*X[3]^4*X[4]^3 - 
       4*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^3 - 22*X[1]^2*X[2]^2*X[3]^4*
        X[4]^3 + 14*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^3 - 2*X[4]^4 + 
       \[Epsilon]*X[4]^4 - 8*X[1]*X[4]^4 + 4*\[Epsilon]*X[1]*X[4]^4 - 
       12*X[1]^2*X[4]^4 + 6*\[Epsilon]*X[1]^2*X[4]^4 - 8*X[1]^3*X[4]^4 + 
       4*\[Epsilon]*X[1]^3*X[4]^4 - 2*X[1]^4*X[4]^4 + 
       \[Epsilon]*X[1]^4*X[4]^4 - 6*X[2]*X[4]^4 + 2*\[Epsilon]*X[2]*X[4]^4 - 
       26*X[1]*X[2]*X[4]^4 + 10*\[Epsilon]*X[1]*X[2]*X[4]^4 - 
       42*X[1]^2*X[2]*X[4]^4 + 18*\[Epsilon]*X[1]^2*X[2]*X[4]^4 - 
       30*X[1]^3*X[2]*X[4]^4 + 14*\[Epsilon]*X[1]^3*X[2]*X[4]^4 - 
       8*X[1]^4*X[2]*X[4]^4 + 4*\[Epsilon]*X[1]^4*X[2]*X[4]^4 - 
       6*X[2]^2*X[4]^4 - \[Epsilon]*X[2]^2*X[4]^4 - 28*X[1]*X[2]^2*X[4]^4 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^4 - 50*X[1]^2*X[2]^2*X[4]^4 + 
       13*\[Epsilon]*X[1]^2*X[2]^2*X[4]^4 - 40*X[1]^3*X[2]^2*X[4]^4 + 
       16*\[Epsilon]*X[1]^3*X[2]^2*X[4]^4 - 12*X[1]^4*X[2]^2*X[4]^4 + 
       6*\[Epsilon]*X[1]^4*X[2]^2*X[4]^4 - 4*X[2]^3*X[4]^4 - 
       4*\[Epsilon]*X[2]^3*X[4]^4 - 12*X[1]*X[2]^3*X[4]^4 - 
       12*\[Epsilon]*X[1]*X[2]^3*X[4]^4 - 20*X[1]^2*X[2]^3*X[4]^4 - 
       8*\[Epsilon]*X[1]^2*X[2]^3*X[4]^4 - 20*X[1]^3*X[2]^3*X[4]^4 + 
       4*\[Epsilon]*X[1]^3*X[2]^3*X[4]^4 - 8*X[1]^4*X[2]^3*X[4]^4 + 
       4*\[Epsilon]*X[1]^4*X[2]^3*X[4]^4 - 6*X[2]^4*X[4]^4 - 
       \[Epsilon]*X[2]^4*X[4]^4 - 8*X[1]*X[2]^4*X[4]^4 - 
       8*\[Epsilon]*X[1]*X[2]^4*X[4]^4 - 12*\[Epsilon]*X[1]^2*X[2]^4*X[4]^4 - 
       4*\[Epsilon]*X[1]^3*X[2]^4*X[4]^4 - 2*X[1]^4*X[2]^4*X[4]^4 + 
       \[Epsilon]*X[1]^4*X[2]^4*X[4]^4 - 6*X[2]^5*X[4]^4 + 
       2*\[Epsilon]*X[2]^5*X[4]^4 - 10*X[1]*X[2]^5*X[4]^4 + 
       2*\[Epsilon]*X[1]*X[2]^5*X[4]^4 - 2*X[1]^2*X[2]^5*X[4]^4 - 
       2*\[Epsilon]*X[1]^2*X[2]^5*X[4]^4 + 2*X[1]^3*X[2]^5*X[4]^4 - 
       2*\[Epsilon]*X[1]^3*X[2]^5*X[4]^4 - 2*X[2]^6*X[4]^4 + 
       \[Epsilon]*X[2]^6*X[4]^4 - 4*X[1]*X[2]^6*X[4]^4 + 
       2*\[Epsilon]*X[1]*X[2]^6*X[4]^4 - 2*X[1]^2*X[2]^6*X[4]^4 + 
       \[Epsilon]*X[1]^2*X[2]^6*X[4]^4 + 8*X[1]*X[3]*X[4]^4 - 
       4*\[Epsilon]*X[1]*X[3]*X[4]^4 + 24*X[1]^2*X[3]*X[4]^4 - 
       12*\[Epsilon]*X[1]^2*X[3]*X[4]^4 + 24*X[1]^3*X[3]*X[4]^4 - 
       12*\[Epsilon]*X[1]^3*X[3]*X[4]^4 + 8*X[1]^4*X[3]*X[4]^4 - 
       4*\[Epsilon]*X[1]^4*X[3]*X[4]^4 - 7*X[2]*X[3]*X[4]^4 + 
       4*\[Epsilon]*X[2]*X[3]*X[4]^4 - 3*X[1]*X[2]*X[3]*X[4]^4 + 
       6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^4 + 39*X[1]^2*X[2]*X[3]*X[4]^4 - 
       12*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 + 59*X[1]^3*X[2]*X[3]*X[4]^4 - 
       26*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 + 24*X[1]^4*X[2]*X[3]*X[4]^4 - 
       12*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 - 11*X[2]^2*X[3]*X[4]^4 + 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^4 - 33*X[1]*X[2]^2*X[3]*X[4]^4 + 
       24*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 - 13*X[1]^2*X[2]^2*X[3]*X[4]^4 + 
       26*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^4 + 33*X[1]^3*X[2]^2*X[3]*
        X[4]^4 - 6*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^4 + 
       24*X[1]^4*X[2]^2*X[3]*X[4]^4 - 12*\[Epsilon]*X[1]^4*X[2]^2*X[3]*
        X[4]^4 + 14*X[2]^3*X[3]*X[4]^4 - 16*\[Epsilon]*X[2]^3*X[3]*X[4]^4 + 
       4*X[1]*X[2]^3*X[3]*X[4]^4 - 8*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^4 - 
       33*X[1]^2*X[2]^3*X[3]*X[4]^4 + 30*\[Epsilon]*X[1]^2*X[2]^3*X[3]*
        X[4]^4 - 15*X[1]^3*X[2]^3*X[3]*X[4]^4 + 18*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]*X[4]^4 + 8*X[1]^4*X[2]^3*X[3]*X[4]^4 - 4*\[Epsilon]*X[1]^4*
        X[2]^3*X[3]*X[4]^4 + 38*X[2]^4*X[3]*X[4]^4 - 32*\[Epsilon]*X[2]^4*
        X[3]*X[4]^4 + 60*X[1]*X[2]^4*X[3]*X[4]^4 - 48*\[Epsilon]*X[1]*X[2]^4*
        X[3]*X[4]^4 + 9*X[1]^2*X[2]^4*X[3]*X[4]^4 - 6*\[Epsilon]*X[1]^2*
        X[2]^4*X[3]*X[4]^4 - 13*X[1]^3*X[2]^4*X[3]*X[4]^4 + 
       10*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^4 + 25*X[2]^5*X[3]*X[4]^4 - 
       20*\[Epsilon]*X[2]^5*X[3]*X[4]^4 + 39*X[1]*X[2]^5*X[3]*X[4]^4 - 
       30*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^4 + 14*X[1]^2*X[2]^5*X[3]*X[4]^4 - 
       10*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^4 + 5*X[2]^6*X[3]*X[4]^4 - 
       4*\[Epsilon]*X[2]^6*X[3]*X[4]^4 + 5*X[1]*X[2]^6*X[3]*X[4]^4 - 
       4*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^4 - 12*X[1]^2*X[3]^2*X[4]^4 + 
       6*\[Epsilon]*X[1]^2*X[3]^2*X[4]^4 - 24*X[1]^3*X[3]^2*X[4]^4 + 
       12*\[Epsilon]*X[1]^3*X[3]^2*X[4]^4 - 12*X[1]^4*X[3]^2*X[4]^4 + 
       6*\[Epsilon]*X[1]^4*X[3]^2*X[4]^4 + 21*X[1]*X[2]*X[3]^2*X[4]^4 - 
       12*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^4 + 24*X[1]^2*X[2]*X[3]^2*X[4]^4 - 
       18*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^4 - 21*X[1]^3*X[2]*X[3]^2*
        X[4]^4 + 6*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^4 - 
       24*X[1]^4*X[2]*X[3]^2*X[4]^4 + 12*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
        X[4]^4 - 11*X[2]^2*X[3]^2*X[4]^4 + 7*\[Epsilon]*X[2]^2*X[3]^2*
        X[4]^4 + 6*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^4 + 
       51*X[1]^2*X[2]^2*X[3]^2*X[4]^4 - 30*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
        X[4]^4 + 30*X[1]^3*X[2]^2*X[3]^2*X[4]^4 - 24*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]^2*X[4]^4 - 12*X[1]^4*X[2]^2*X[3]^2*X[4]^4 + 
       6*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^4 - 26*X[2]^3*X[3]^2*X[4]^4 + 
       16*\[Epsilon]*X[2]^3*X[3]^2*X[4]^4 - 72*X[1]*X[2]^3*X[3]^2*X[4]^4 + 
       54*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^4 - 18*X[1]^2*X[2]^3*X[3]^2*
        X[4]^4 + 18*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^4 + 
       27*X[1]^3*X[2]^3*X[3]^2*X[4]^4 - 18*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*
        X[4]^4 - 18*X[2]^4*X[3]^2*X[4]^4 + 10*\[Epsilon]*X[2]^4*X[3]^2*
        X[4]^4 - 60*X[1]*X[2]^4*X[3]^2*X[4]^4 + 42*\[Epsilon]*X[1]*X[2]^4*
        X[3]^2*X[4]^4 - 33*X[1]^2*X[2]^4*X[3]^2*X[4]^4 + 
       24*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^4 - 2*X[2]^5*X[3]^2*X[4]^4 - 
       9*X[1]*X[2]^5*X[3]^2*X[4]^4 + 6*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^4 + 
       X[2]^6*X[3]^2*X[4]^4 - \[Epsilon]*X[2]^6*X[3]^2*X[4]^4 + 
       8*X[1]^3*X[3]^3*X[4]^4 - 4*\[Epsilon]*X[1]^3*X[3]^3*X[4]^4 + 
       8*X[1]^4*X[3]^3*X[4]^4 - 4*\[Epsilon]*X[1]^4*X[3]^3*X[4]^4 - 
       21*X[1]^2*X[2]*X[3]^3*X[4]^4 + 12*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^4 - 15*X[1]^3*X[2]*X[3]^3*X[4]^4 + 10*\[Epsilon]*X[1]^3*X[2]*
        X[3]^3*X[4]^4 + 8*X[1]^4*X[2]*X[3]^3*X[4]^4 - 
       4*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^4 + 22*X[1]*X[2]^2*X[3]^3*
        X[4]^4 - 14*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^4 + 
       11*X[1]^2*X[2]^2*X[3]^3*X[4]^4 - 10*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*
        X[4]^4 - 23*X[1]^3*X[2]^2*X[3]^3*X[4]^4 + 14*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]^3*X[4]^4 + 26*X[1]*X[2]^3*X[3]^3*X[4]^4 - 
       16*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^4 + 32*X[1]^2*X[2]^3*X[3]^3*
        X[4]^4 - 22*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 
       4*X[1]*X[2]^4*X[3]^3*X[4]^4 - 2*\[Epsilon]*X[1]*X[2]^4*X[3]^3*X[4]^4 - 
       2*X[1]^4*X[3]^4*X[4]^4 + \[Epsilon]*X[1]^4*X[3]^4*X[4]^4 + 
       7*X[1]^3*X[2]*X[3]^4*X[4]^4 - 4*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^4 - 
       11*X[1]^2*X[2]^2*X[3]^4*X[4]^4 + 7*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*
        X[4]^4))/(4*\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*
      (1 + X[2])^2*(1 + X[1] + X[2] + X[1]*X[2] - X[1]*X[3])^2*(1 + X[4])^3*
      (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c2345 = -1/4*((-2 + dg)*s[1, 2]*X[1]^2*X[2]*(X[2] + X[4] + X[1]*X[4] + 
        X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4])*(2*X[2]^4*X[3]^4 - 
        \[Epsilon]*X[2]^4*X[3]^4 + 5*X[2]^3*X[3]^3*X[4] - 
        2*\[Epsilon]*X[2]^3*X[3]^3*X[4] + 5*X[1]*X[2]^3*X[3]^3*X[4] - 
        2*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4] + 3*X[2]^4*X[3]^3*X[4] + 
        3*X[1]*X[2]^4*X[3]^3*X[4] - 2*X[2]^5*X[3]^3*X[4] + 
        2*\[Epsilon]*X[2]^5*X[3]^3*X[4] - 2*X[1]*X[2]^5*X[3]^3*X[4] + 
        2*\[Epsilon]*X[1]*X[2]^5*X[3]^3*X[4] + 3*X[2]^3*X[3]^4*X[4] - 
        2*\[Epsilon]*X[2]^3*X[3]^4*X[4] - 5*X[1]*X[2]^3*X[3]^4*X[4] + 
        2*\[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4] + 10*X[2]^4*X[3]^4*X[4] - 
        6*\[Epsilon]*X[2]^4*X[3]^4*X[4] + 2*X[1]*X[2]^4*X[3]^4*X[4] - 
        2*\[Epsilon]*X[1]*X[2]^4*X[3]^4*X[4] + 3*X[2]^2*X[3]^2*X[4]^2 + 
        6*X[1]*X[2]^2*X[3]^2*X[4]^2 + 3*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 
        6*\[Epsilon]*X[2]^3*X[3]^2*X[4]^2 + 12*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4]^2 + 6*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^2 - 
        7*X[2]^4*X[3]^2*X[4]^2 + 11*\[Epsilon]*X[2]^4*X[3]^2*X[4]^2 - 
        14*X[1]*X[2]^4*X[3]^2*X[4]^2 + 22*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
         X[4]^2 - 7*X[1]^2*X[2]^4*X[3]^2*X[4]^2 + 11*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]^2*X[4]^2 - 2*X[2]^5*X[3]^2*X[4]^2 + 4*\[Epsilon]*X[2]^5*X[3]^2*
         X[4]^2 - 4*X[1]*X[2]^5*X[3]^2*X[4]^2 + 8*\[Epsilon]*X[1]*X[2]^5*
         X[3]^2*X[4]^2 - 2*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 
        4*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 2*X[2]^6*X[3]^2*X[4]^2 - 
        \[Epsilon]*X[2]^6*X[3]^2*X[4]^2 + 4*X[1]*X[2]^6*X[3]^2*X[4]^2 - 
        2*\[Epsilon]*X[1]*X[2]^6*X[3]^2*X[4]^2 + 2*X[1]^2*X[2]^6*X[3]^2*
         X[4]^2 - \[Epsilon]*X[1]^2*X[2]^6*X[3]^2*X[4]^2 + 
        9*X[2]^2*X[3]^3*X[4]^2 - 6*\[Epsilon]*X[2]^2*X[3]^3*X[4]^2 + 
        3*X[1]*X[2]^2*X[3]^3*X[4]^2 - 6*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
         X[4]^2 - 6*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 30*X[2]^3*X[3]^3*X[4]^2 - 
        18*\[Epsilon]*X[2]^3*X[3]^3*X[4]^2 + 36*X[1]*X[2]^3*X[3]^3*X[4]^2 - 
        30*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^2 + 6*X[1]^2*X[2]^3*X[3]^3*
         X[4]^2 - 12*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^2 + 
        11*X[2]^4*X[3]^3*X[4]^2 - 4*\[Epsilon]*X[2]^4*X[3]^3*X[4]^2 + 
        19*X[1]*X[2]^4*X[3]^3*X[4]^2 - 14*\[Epsilon]*X[1]*X[2]^4*X[3]^3*
         X[4]^2 + 8*X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 10*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]^3*X[4]^2 - 10*X[2]^5*X[3]^3*X[4]^2 + 8*\[Epsilon]*X[2]^5*X[3]^3*
         X[4]^2 - 14*X[1]*X[2]^5*X[3]^3*X[4]^2 + 10*\[Epsilon]*X[1]*X[2]^5*
         X[3]^3*X[4]^2 - 4*X[1]^2*X[2]^5*X[3]^3*X[4]^2 + 
        2*\[Epsilon]*X[1]^2*X[2]^5*X[3]^3*X[4]^2 - 9*X[1]*X[2]^2*X[3]^4*
         X[4]^2 + 6*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^2 + 
        3*X[1]^2*X[2]^2*X[3]^4*X[4]^2 + 9*X[2]^3*X[3]^4*X[4]^2 - 
        6*\[Epsilon]*X[2]^3*X[3]^4*X[4]^2 - 21*X[1]*X[2]^3*X[3]^4*X[4]^2 + 
        12*\[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4]^2 - 6*X[1]^2*X[2]^3*X[3]^4*
         X[4]^2 + 6*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^2 + 
        20*X[2]^4*X[3]^4*X[4]^2 - 13*\[Epsilon]*X[2]^4*X[3]^4*X[4]^2 + 
        10*X[1]*X[2]^4*X[3]^4*X[4]^2 - 8*\[Epsilon]*X[1]*X[2]^4*X[3]^4*
         X[4]^2 + 2*X[1]^2*X[2]^4*X[3]^4*X[4]^2 - \[Epsilon]*X[1]^2*X[2]^4*
         X[3]^4*X[4]^2 - X[2]*X[3]*X[4]^3 + 2*\[Epsilon]*X[2]*X[3]*X[4]^3 - 
        3*X[1]*X[2]*X[3]*X[4]^3 + 6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^3 - 
        3*X[1]^2*X[2]*X[3]*X[4]^3 + 6*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^3 - 
        X[1]^3*X[2]*X[3]*X[4]^3 + 2*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^3 - 
        9*X[2]^2*X[3]*X[4]^3 + 12*\[Epsilon]*X[2]^2*X[3]*X[4]^3 - 
        27*X[1]*X[2]^2*X[3]*X[4]^3 + 36*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^3 - 
        27*X[1]^2*X[2]^2*X[3]*X[4]^3 + 36*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^3 - 9*X[1]^3*X[2]^2*X[3]*X[4]^3 + 12*\[Epsilon]*X[1]^3*X[2]^2*
         X[3]*X[4]^3 - 26*X[2]^3*X[3]*X[4]^3 + 28*\[Epsilon]*X[2]^3*X[3]*
         X[4]^3 - 78*X[1]*X[2]^3*X[3]*X[4]^3 + 84*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^3 - 78*X[1]^2*X[2]^3*X[3]*X[4]^3 + 84*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]*X[4]^3 - 26*X[1]^3*X[2]^3*X[3]*X[4]^3 + 28*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]*X[4]^3 - 34*X[2]^4*X[3]*X[4]^3 + 32*\[Epsilon]*X[2]^4*
         X[3]*X[4]^3 - 102*X[1]*X[2]^4*X[3]*X[4]^3 + 96*\[Epsilon]*X[1]*
         X[2]^4*X[3]*X[4]^3 - 102*X[1]^2*X[2]^4*X[3]*X[4]^3 + 
        96*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^3 - 34*X[1]^3*X[2]^4*X[3]*
         X[4]^3 + 32*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^3 - 
        21*X[2]^5*X[3]*X[4]^3 + 18*\[Epsilon]*X[2]^5*X[3]*X[4]^3 - 
        63*X[1]*X[2]^5*X[3]*X[4]^3 + 54*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^3 - 
        63*X[1]^2*X[2]^5*X[3]*X[4]^3 + 54*\[Epsilon]*X[1]^2*X[2]^5*X[3]*
         X[4]^3 - 21*X[1]^3*X[2]^5*X[3]*X[4]^3 + 18*\[Epsilon]*X[1]^3*X[2]^5*
         X[3]*X[4]^3 - 5*X[2]^6*X[3]*X[4]^3 + 4*\[Epsilon]*X[2]^6*X[3]*
         X[4]^3 - 15*X[1]*X[2]^6*X[3]*X[4]^3 + 12*\[Epsilon]*X[1]*X[2]^6*X[3]*
         X[4]^3 - 15*X[1]^2*X[2]^6*X[3]*X[4]^3 + 12*\[Epsilon]*X[1]^2*X[2]^6*
         X[3]*X[4]^3 - 5*X[1]^3*X[2]^6*X[3]*X[4]^3 + 4*\[Epsilon]*X[1]^3*
         X[2]^6*X[3]*X[4]^3 + 9*X[2]*X[3]^2*X[4]^3 - 6*\[Epsilon]*X[2]*X[3]^2*
         X[4]^3 + 21*X[1]*X[2]*X[3]^2*X[4]^3 - 18*\[Epsilon]*X[1]*X[2]*X[3]^2*
         X[4]^3 + 15*X[1]^2*X[2]*X[3]^2*X[4]^3 - 18*\[Epsilon]*X[1]^2*X[2]*
         X[3]^2*X[4]^3 + 3*X[1]^3*X[2]*X[3]^2*X[4]^3 - 6*\[Epsilon]*X[1]^3*
         X[2]*X[3]^2*X[4]^3 + 30*X[2]^2*X[3]^2*X[4]^3 - 
        18*\[Epsilon]*X[2]^2*X[3]^2*X[4]^3 + 84*X[1]*X[2]^2*X[3]^2*X[4]^3 - 
        66*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^3 + 78*X[1]^2*X[2]^2*X[3]^2*
         X[4]^3 - 78*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^3 + 
        24*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 30*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
         X[4]^3 + 40*X[2]^3*X[3]^2*X[4]^3 - 20*\[Epsilon]*X[2]^3*X[3]^2*
         X[4]^3 + 134*X[1]*X[2]^3*X[3]^2*X[4]^3 - 94*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^3 + 148*X[1]^2*X[2]^3*X[3]^2*X[4]^3 - 
        128*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 54*X[1]^3*X[2]^3*X[3]^2*
         X[4]^3 - 54*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^3 + 
        30*X[2]^4*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[2]^4*X[3]^2*X[4]^3 + 
        108*X[1]*X[2]^4*X[3]^2*X[4]^3 - 66*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
         X[4]^3 + 126*X[1]^2*X[2]^4*X[3]^2*X[4]^3 - 96*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]^2*X[4]^3 + 48*X[1]^3*X[2]^4*X[3]^2*X[4]^3 - 
        42*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 15*X[2]^5*X[3]^2*X[4]^3 - 
        6*\[Epsilon]*X[2]^5*X[3]^2*X[4]^3 + 45*X[1]*X[2]^5*X[3]^2*X[4]^3 - 
        24*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^3 + 45*X[1]^2*X[2]^5*X[3]^2*
         X[4]^3 - 30*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 
        15*X[1]^3*X[2]^5*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*
         X[4]^3 + 4*X[2]^6*X[3]^2*X[4]^3 - 2*\[Epsilon]*X[2]^6*X[3]^2*
         X[4]^3 + 8*X[1]*X[2]^6*X[3]^2*X[4]^3 - 4*\[Epsilon]*X[1]*X[2]^6*
         X[3]^2*X[4]^3 + 4*X[1]^2*X[2]^6*X[3]^2*X[4]^3 - 
        2*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*X[4]^3 - 18*X[1]*X[2]*X[3]^3*
         X[4]^3 + 12*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^3 - 
        21*X[1]^2*X[2]*X[3]^3*X[4]^3 + 18*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
         X[4]^3 - 3*X[1]^3*X[2]*X[3]^3*X[4]^3 + 6*\[Epsilon]*X[1]^3*X[2]*
         X[3]^3*X[4]^3 + 18*X[2]^2*X[3]^3*X[4]^3 - 12*\[Epsilon]*X[2]^2*
         X[3]^3*X[4]^3 - 24*X[1]*X[2]^2*X[3]^3*X[4]^3 + 
        12*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^3 - 63*X[1]^2*X[2]^2*X[3]^3*
         X[4]^3 + 48*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^3 - 
        21*X[1]^3*X[2]^2*X[3]^3*X[4]^3 + 24*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
         X[4]^3 + 22*X[2]^3*X[3]^3*X[4]^3 - 14*\[Epsilon]*X[2]^3*X[3]^3*
         X[4]^3 - 16*X[1]*X[2]^3*X[3]^3*X[4]^3 + 2*\[Epsilon]*X[1]*X[2]^3*
         X[3]^3*X[4]^3 - 71*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 
        46*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^3 - 33*X[1]^3*X[2]^3*X[3]^3*
         X[4]^3 + 30*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^3 - 
        10*X[2]^4*X[3]^3*X[4]^3 + 8*\[Epsilon]*X[2]^4*X[3]^3*X[4]^3 - 
        32*X[1]*X[2]^4*X[3]^3*X[4]^3 + 16*\[Epsilon]*X[1]*X[2]^4*X[3]^3*
         X[4]^3 - 37*X[1]^2*X[2]^4*X[3]^3*X[4]^3 + 20*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]^3*X[4]^3 - 15*X[1]^3*X[2]^4*X[3]^3*X[4]^3 + 
        12*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^3 - 14*X[2]^5*X[3]^3*X[4]^3 + 
        10*\[Epsilon]*X[2]^5*X[3]^3*X[4]^3 - 22*X[1]*X[2]^5*X[3]^3*X[4]^3 + 
        14*\[Epsilon]*X[1]*X[2]^5*X[3]^3*X[4]^3 - 8*X[1]^2*X[2]^5*X[3]^3*
         X[4]^3 + 4*\[Epsilon]*X[1]^2*X[2]^5*X[3]^3*X[4]^3 + 
        9*X[1]^2*X[2]*X[3]^4*X[4]^3 - 6*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
         X[4]^3 + X[1]^3*X[2]*X[3]^4*X[4]^3 - 2*\[Epsilon]*X[1]^3*X[2]*X[3]^4*
         X[4]^3 - 18*X[1]*X[2]^2*X[3]^4*X[4]^3 + 12*\[Epsilon]*X[1]*X[2]^2*
         X[3]^4*X[4]^3 + 12*X[1]^2*X[2]^2*X[3]^4*X[4]^3 - 
        6*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^3 + 6*X[1]^3*X[2]^2*X[3]^4*
         X[4]^3 - 6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 + 
        18*X[2]^3*X[3]^4*X[4]^3 - 12*\[Epsilon]*X[2]^3*X[3]^4*X[4]^3 - 
        4*X[1]*X[2]^3*X[3]^4*X[4]^3 + 2*\[Epsilon]*X[1]*X[2]^3*X[3]^4*
         X[4]^3 + 7*X[1]^2*X[2]^3*X[3]^4*X[4]^3 - 2*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]^4*X[4]^3 + 5*X[1]^3*X[2]^3*X[3]^4*X[4]^3 - 
        4*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^3 + 18*X[2]^4*X[3]^4*X[4]^3 - 
        12*\[Epsilon]*X[2]^4*X[3]^4*X[4]^3 + 14*X[1]*X[2]^4*X[3]^4*X[4]^3 - 
        10*\[Epsilon]*X[1]*X[2]^4*X[3]^4*X[4]^3 + 4*X[1]^2*X[2]^4*X[3]^4*
         X[4]^3 - 2*\[Epsilon]*X[1]^2*X[2]^4*X[3]^4*X[4]^3 - X[4]^4 + 
        \[Epsilon]*X[4]^4 - 4*X[1]*X[4]^4 + 4*\[Epsilon]*X[1]*X[4]^4 - 
        6*X[1]^2*X[4]^4 + 6*\[Epsilon]*X[1]^2*X[4]^4 - 4*X[1]^3*X[4]^4 + 
        4*\[Epsilon]*X[1]^3*X[4]^4 - X[1]^4*X[4]^4 + \[Epsilon]*X[1]^4*
         X[4]^4 - 6*X[2]*X[4]^4 + 6*\[Epsilon]*X[2]*X[4]^4 - 
        24*X[1]*X[2]*X[4]^4 + 24*\[Epsilon]*X[1]*X[2]*X[4]^4 - 
        36*X[1]^2*X[2]*X[4]^4 + 36*\[Epsilon]*X[1]^2*X[2]*X[4]^4 - 
        24*X[1]^3*X[2]*X[4]^4 + 24*\[Epsilon]*X[1]^3*X[2]*X[4]^4 - 
        6*X[1]^4*X[2]*X[4]^4 + 6*\[Epsilon]*X[1]^4*X[2]*X[4]^4 - 
        15*X[2]^2*X[4]^4 + 15*\[Epsilon]*X[2]^2*X[4]^4 - 
        60*X[1]*X[2]^2*X[4]^4 + 60*\[Epsilon]*X[1]*X[2]^2*X[4]^4 - 
        90*X[1]^2*X[2]^2*X[4]^4 + 90*\[Epsilon]*X[1]^2*X[2]^2*X[4]^4 - 
        60*X[1]^3*X[2]^2*X[4]^4 + 60*\[Epsilon]*X[1]^3*X[2]^2*X[4]^4 - 
        15*X[1]^4*X[2]^2*X[4]^4 + 15*\[Epsilon]*X[1]^4*X[2]^2*X[4]^4 - 
        20*X[2]^3*X[4]^4 + 20*\[Epsilon]*X[2]^3*X[4]^4 - 
        80*X[1]*X[2]^3*X[4]^4 + 80*\[Epsilon]*X[1]*X[2]^3*X[4]^4 - 
        120*X[1]^2*X[2]^3*X[4]^4 + 120*\[Epsilon]*X[1]^2*X[2]^3*X[4]^4 - 
        80*X[1]^3*X[2]^3*X[4]^4 + 80*\[Epsilon]*X[1]^3*X[2]^3*X[4]^4 - 
        20*X[1]^4*X[2]^3*X[4]^4 + 20*\[Epsilon]*X[1]^4*X[2]^3*X[4]^4 - 
        15*X[2]^4*X[4]^4 + 15*\[Epsilon]*X[2]^4*X[4]^4 - 
        60*X[1]*X[2]^4*X[4]^4 + 60*\[Epsilon]*X[1]*X[2]^4*X[4]^4 - 
        90*X[1]^2*X[2]^4*X[4]^4 + 90*\[Epsilon]*X[1]^2*X[2]^4*X[4]^4 - 
        60*X[1]^3*X[2]^4*X[4]^4 + 60*\[Epsilon]*X[1]^3*X[2]^4*X[4]^4 - 
        15*X[1]^4*X[2]^4*X[4]^4 + 15*\[Epsilon]*X[1]^4*X[2]^4*X[4]^4 - 
        6*X[2]^5*X[4]^4 + 6*\[Epsilon]*X[2]^5*X[4]^4 - 
        24*X[1]*X[2]^5*X[4]^4 + 24*\[Epsilon]*X[1]*X[2]^5*X[4]^4 - 
        36*X[1]^2*X[2]^5*X[4]^4 + 36*\[Epsilon]*X[1]^2*X[2]^5*X[4]^4 - 
        24*X[1]^3*X[2]^5*X[4]^4 + 24*\[Epsilon]*X[1]^3*X[2]^5*X[4]^4 - 
        6*X[1]^4*X[2]^5*X[4]^4 + 6*\[Epsilon]*X[1]^4*X[2]^5*X[4]^4 - 
        X[2]^6*X[4]^4 + \[Epsilon]*X[2]^6*X[4]^4 - 4*X[1]*X[2]^6*X[4]^4 + 
        4*\[Epsilon]*X[1]*X[2]^6*X[4]^4 - 6*X[1]^2*X[2]^6*X[4]^4 + 
        6*\[Epsilon]*X[1]^2*X[2]^6*X[4]^4 - 4*X[1]^3*X[2]^6*X[4]^4 + 
        4*\[Epsilon]*X[1]^3*X[2]^6*X[4]^4 - X[1]^4*X[2]^6*X[4]^4 + 
        \[Epsilon]*X[1]^4*X[2]^6*X[4]^4 + 3*X[3]*X[4]^4 - 
        2*\[Epsilon]*X[3]*X[4]^4 + 13*X[1]*X[3]*X[4]^4 - 
        10*\[Epsilon]*X[1]*X[3]*X[4]^4 + 21*X[1]^2*X[3]*X[4]^4 - 
        18*\[Epsilon]*X[1]^2*X[3]*X[4]^4 + 15*X[1]^3*X[3]*X[4]^4 - 
        14*\[Epsilon]*X[1]^3*X[3]*X[4]^4 + 4*X[1]^4*X[3]*X[4]^4 - 
        4*\[Epsilon]*X[1]^4*X[3]*X[4]^4 + 10*X[2]*X[3]*X[4]^4 - 
        6*\[Epsilon]*X[2]*X[3]*X[4]^4 + 50*X[1]*X[2]*X[3]*X[4]^4 - 
        38*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^4 + 90*X[1]^2*X[2]*X[3]*X[4]^4 - 
        78*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 + 70*X[1]^3*X[2]*X[3]*X[4]^4 - 
        66*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 + 20*X[1]^4*X[2]*X[3]*X[4]^4 - 
        20*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 + 5*X[2]^2*X[3]*X[4]^4 + 
        55*X[1]*X[2]^2*X[3]*X[4]^4 - 40*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 + 
        135*X[1]^2*X[2]^2*X[3]*X[4]^4 - 120*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^4 + 125*X[1]^3*X[2]^2*X[3]*X[4]^4 - 120*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]*X[4]^4 + 40*X[1]^4*X[2]^2*X[3]*X[4]^4 - 
        40*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^4 - 20*X[2]^3*X[3]*X[4]^4 + 
        20*\[Epsilon]*X[2]^3*X[3]*X[4]^4 - 20*X[1]*X[2]^3*X[3]*X[4]^4 + 
        20*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^4 + 60*X[1]^2*X[2]^3*X[3]*
         X[4]^4 - 60*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^4 + 
        100*X[1]^3*X[2]^3*X[3]*X[4]^4 - 100*\[Epsilon]*X[1]^3*X[2]^3*X[3]*
         X[4]^4 + 40*X[1]^4*X[2]^3*X[3]*X[4]^4 - 40*\[Epsilon]*X[1]^4*X[2]^3*
         X[3]*X[4]^4 - 35*X[2]^4*X[3]*X[4]^4 + 30*\[Epsilon]*X[2]^4*X[3]*
         X[4]^4 - 85*X[1]*X[2]^4*X[3]*X[4]^4 + 70*\[Epsilon]*X[1]*X[2]^4*X[3]*
         X[4]^4 - 45*X[1]^2*X[2]^4*X[3]*X[4]^4 + 30*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]*X[4]^4 + 25*X[1]^3*X[2]^4*X[3]*X[4]^4 - 30*\[Epsilon]*X[1]^3*
         X[2]^4*X[3]*X[4]^4 + 20*X[1]^4*X[2]^4*X[3]*X[4]^4 - 
        20*\[Epsilon]*X[1]^4*X[2]^4*X[3]*X[4]^4 - 22*X[2]^5*X[3]*X[4]^4 + 
        18*\[Epsilon]*X[2]^5*X[3]*X[4]^4 - 62*X[1]*X[2]^5*X[3]*X[4]^4 + 
        50*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^4 - 54*X[1]^2*X[2]^5*X[3]*
         X[4]^4 + 42*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^4 - 
        10*X[1]^3*X[2]^5*X[3]*X[4]^4 + 6*\[Epsilon]*X[1]^3*X[2]^5*X[3]*
         X[4]^4 + 4*X[1]^4*X[2]^5*X[3]*X[4]^4 - 4*\[Epsilon]*X[1]^4*X[2]^5*
         X[3]*X[4]^4 - 5*X[2]^6*X[3]*X[4]^4 + 4*\[Epsilon]*X[2]^6*X[3]*
         X[4]^4 - 15*X[1]*X[2]^6*X[3]*X[4]^4 + 12*\[Epsilon]*X[1]*X[2]^6*X[3]*
         X[4]^4 - 15*X[1]^2*X[2]^6*X[3]*X[4]^4 + 12*\[Epsilon]*X[1]^2*X[2]^6*
         X[3]*X[4]^4 - 5*X[1]^3*X[2]^6*X[3]*X[4]^4 + 4*\[Epsilon]*X[1]^3*
         X[2]^6*X[3]*X[4]^4 - 9*X[1]*X[3]^2*X[4]^4 + 6*\[Epsilon]*X[1]*X[3]^2*
         X[4]^4 - 24*X[1]^2*X[3]^2*X[4]^4 + 18*\[Epsilon]*X[1]^2*X[3]^2*
         X[4]^4 - 21*X[1]^3*X[3]^2*X[4]^4 + 18*\[Epsilon]*X[1]^3*X[3]^2*
         X[4]^4 - 6*X[1]^4*X[3]^2*X[4]^4 + 6*\[Epsilon]*X[1]^4*X[3]^2*
         X[4]^4 + 9*X[2]*X[3]^2*X[4]^4 - 6*\[Epsilon]*X[2]*X[3]^2*X[4]^4 - 
        3*X[1]*X[2]*X[3]^2*X[4]^4 - 57*X[1]^2*X[2]*X[3]^2*X[4]^4 + 
        42*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^4 - 69*X[1]^3*X[2]*X[3]^2*
         X[4]^4 + 60*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^4 - 
        24*X[1]^4*X[2]*X[3]^2*X[4]^4 + 24*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
         X[4]^4 + 38*X[2]^2*X[3]^2*X[4]^4 - 25*\[Epsilon]*X[2]^2*X[3]^2*
         X[4]^4 + 82*X[1]*X[2]^2*X[3]^2*X[4]^4 - 62*\[Epsilon]*X[1]*X[2]^2*
         X[3]^2*X[4]^4 + 14*X[1]^2*X[2]^2*X[3]^2*X[4]^4 - 
        13*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^4 - 66*X[1]^3*X[2]^2*X[3]^2*
         X[4]^4 + 60*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^4 - 
        36*X[1]^4*X[2]^2*X[3]^2*X[4]^4 + 36*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*
         X[4]^4 + 62*X[2]^3*X[3]^2*X[4]^4 - 40*\[Epsilon]*X[2]^3*X[3]^2*
         X[4]^4 + 178*X[1]*X[2]^3*X[3]^2*X[4]^4 - 128*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^4 + 146*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 
        112*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^4 + 6*X[1]^3*X[2]^3*X[3]^2*
         X[4]^4 - 24*X[1]^4*X[2]^3*X[3]^2*X[4]^4 + 24*\[Epsilon]*X[1]^4*
         X[2]^3*X[3]^2*X[4]^4 + 48*X[2]^4*X[3]^2*X[4]^4 - 
        30*\[Epsilon]*X[2]^4*X[3]^2*X[4]^4 + 147*X[1]*X[2]^4*X[3]^2*X[4]^4 - 
        102*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^4 + 144*X[1]^2*X[2]^4*X[3]^2*
         X[4]^4 - 108*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^4 + 
        39*X[1]^3*X[2]^4*X[3]^2*X[4]^4 - 30*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
         X[4]^4 - 6*X[1]^4*X[2]^4*X[3]^2*X[4]^4 + 6*\[Epsilon]*X[1]^4*X[2]^4*
         X[3]^2*X[4]^4 + 17*X[2]^5*X[3]^2*X[4]^4 - 10*\[Epsilon]*X[2]^5*
         X[3]^2*X[4]^4 + 49*X[1]*X[2]^5*X[3]^2*X[4]^4 - 
        32*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^4 + 47*X[1]^2*X[2]^5*X[3]^2*
         X[4]^4 - 34*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^4 + 
        15*X[1]^3*X[2]^5*X[3]^2*X[4]^4 - 12*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*
         X[4]^4 + 2*X[2]^6*X[3]^2*X[4]^4 - \[Epsilon]*X[2]^6*X[3]^2*X[4]^4 + 
        4*X[1]*X[2]^6*X[3]^2*X[4]^4 - 2*\[Epsilon]*X[1]*X[2]^6*X[3]^2*
         X[4]^4 + 2*X[1]^2*X[2]^6*X[3]^2*X[4]^4 - \[Epsilon]*X[1]^2*X[2]^6*
         X[3]^2*X[4]^4 + 9*X[1]^2*X[3]^3*X[4]^4 - 6*\[Epsilon]*X[1]^2*X[3]^3*
         X[4]^4 + 13*X[1]^3*X[3]^3*X[4]^4 - 10*\[Epsilon]*X[1]^3*X[3]^3*
         X[4]^4 + 4*X[1]^4*X[3]^3*X[4]^4 - 4*\[Epsilon]*X[1]^4*X[3]^3*
         X[4]^4 - 18*X[1]*X[2]*X[3]^3*X[4]^4 + 12*\[Epsilon]*X[1]*X[2]*X[3]^3*
         X[4]^4 - 6*X[1]^2*X[2]*X[3]^3*X[4]^4 + 6*\[Epsilon]*X[1]^2*X[2]*
         X[3]^3*X[4]^4 + 24*X[1]^3*X[2]*X[3]^3*X[4]^4 - 
        18*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^4 + 12*X[1]^4*X[2]*X[3]^3*
         X[4]^4 - 12*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^4 - 
        6*X[2]^2*X[3]^3*X[4]^4 + 4*\[Epsilon]*X[2]^2*X[3]^3*X[4]^4 - 
        64*X[1]*X[2]^2*X[3]^3*X[4]^4 + 42*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
         X[4]^4 - 76*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 56*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]^3*X[4]^4 - 6*X[1]^3*X[2]^2*X[3]^3*X[4]^4 + 
        6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^4 + 12*X[1]^4*X[2]^2*X[3]^3*
         X[4]^4 - 12*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^4 - 
        18*X[2]^3*X[3]^3*X[4]^4 + 12*\[Epsilon]*X[2]^3*X[3]^3*X[4]^4 - 
        84*X[1]*X[2]^3*X[3]^3*X[4]^4 + 54*\[Epsilon]*X[1]*X[2]^3*X[3]^3*
         X[4]^4 - 102*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 72*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]^3*X[4]^4 - 32*X[1]^3*X[2]^3*X[3]^3*X[4]^4 + 
        26*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^4 + 4*X[1]^4*X[2]^3*X[3]^3*
         X[4]^4 - 4*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*X[4]^4 - 
        18*X[2]^4*X[3]^3*X[4]^4 + 12*\[Epsilon]*X[2]^4*X[3]^3*X[4]^4 - 
        48*X[1]*X[2]^4*X[3]^3*X[4]^4 + 30*\[Epsilon]*X[1]*X[2]^4*X[3]^3*
         X[4]^4 - 45*X[1]^2*X[2]^4*X[3]^3*X[4]^4 + 30*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]^3*X[4]^4 - 15*X[1]^3*X[2]^4*X[3]^3*X[4]^4 + 
        12*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^4 - 6*X[2]^5*X[3]^3*X[4]^4 + 
        4*\[Epsilon]*X[2]^5*X[3]^3*X[4]^4 - 10*X[1]*X[2]^5*X[3]^3*X[4]^4 + 
        6*\[Epsilon]*X[1]*X[2]^5*X[3]^3*X[4]^4 - 4*X[1]^2*X[2]^5*X[3]^3*
         X[4]^4 + 2*\[Epsilon]*X[1]^2*X[2]^5*X[3]^3*X[4]^4 - 
        3*X[1]^3*X[3]^4*X[4]^4 + 2*\[Epsilon]*X[1]^3*X[3]^4*X[4]^4 - 
        X[1]^4*X[3]^4*X[4]^4 + \[Epsilon]*X[1]^4*X[3]^4*X[4]^4 + 
        9*X[1]^2*X[2]*X[3]^4*X[4]^4 - 6*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
         X[4]^4 - X[1]^3*X[2]*X[3]^4*X[4]^4 - 2*X[1]^4*X[2]*X[3]^4*X[4]^4 + 
        2*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^4 + 6*X[2]^2*X[3]^4*X[4]^4 - 
        4*\[Epsilon]*X[2]^2*X[3]^4*X[4]^4 + 6*X[1]*X[2]^2*X[3]^4*X[4]^4 - 
        4*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^4 + 20*X[1]^2*X[2]^2*X[3]^4*
         X[4]^4 - 13*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^4 + 
        7*X[1]^3*X[2]^2*X[3]^4*X[4]^4 - 6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
         X[4]^4 - X[1]^4*X[2]^2*X[3]^4*X[4]^4 + \[Epsilon]*X[1]^4*X[2]^2*
         X[3]^4*X[4]^4 + 12*X[2]^3*X[3]^4*X[4]^4 - 8*\[Epsilon]*X[2]^3*X[3]^4*
         X[4]^4 + 12*X[1]*X[2]^3*X[3]^4*X[4]^4 - 8*\[Epsilon]*X[1]*X[2]^3*
         X[3]^4*X[4]^4 + 13*X[1]^2*X[2]^3*X[3]^4*X[4]^4 - 
        8*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^4 + 5*X[1]^3*X[2]^3*X[3]^4*
         X[4]^4 - 4*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^4 + 
        6*X[2]^4*X[3]^4*X[4]^4 - 4*\[Epsilon]*X[2]^4*X[3]^4*X[4]^4 + 
        6*X[1]*X[2]^4*X[3]^4*X[4]^4 - 4*\[Epsilon]*X[1]*X[2]^4*X[3]^4*
         X[4]^4 + 2*X[1]^2*X[2]^4*X[3]^4*X[4]^4 - \[Epsilon]*X[1]^2*X[2]^4*
         X[3]^4*X[4]^4))/(\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*
       (1 + X[1])^3*(1 + X[2])^2*X[4]*(X[2] + X[4] + X[2]*X[4])^2*
       (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
         X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c13 = ((-2 + dg)*s[1, 2]*X[1]^2*X[3]*(X[1]*X[2]^4*X[3] - 
       \[Epsilon]*X[1]*X[2]^4*X[3] + 2*X[1]*X[2]^5*X[3] - 
       2*\[Epsilon]*X[1]*X[2]^5*X[3] + X[1]*X[2]^6*X[3] - 
       \[Epsilon]*X[1]*X[2]^6*X[3] - X[1]*X[2]^4*X[3]^2 + 
       \[Epsilon]*X[1]*X[2]^4*X[3]^2 - X[1]*X[2]^5*X[3]^2 + 
       \[Epsilon]*X[1]*X[2]^5*X[3]^2 - X[2]^2*X[4] + \[Epsilon]*X[2]^2*X[4] - 
       2*X[1]*X[2]^2*X[4] + 2*\[Epsilon]*X[1]*X[2]^2*X[4] - 
       X[1]^2*X[2]^2*X[4] + \[Epsilon]*X[1]^2*X[2]^2*X[4] - 3*X[2]^3*X[4] + 
       3*\[Epsilon]*X[2]^3*X[4] - 6*X[1]*X[2]^3*X[4] + 
       6*\[Epsilon]*X[1]*X[2]^3*X[4] - 3*X[1]^2*X[2]^3*X[4] + 
       3*\[Epsilon]*X[1]^2*X[2]^3*X[4] - 3*X[2]^4*X[4] + 
       3*\[Epsilon]*X[2]^4*X[4] - 6*X[1]*X[2]^4*X[4] + 
       6*\[Epsilon]*X[1]*X[2]^4*X[4] - 3*X[1]^2*X[2]^4*X[4] + 
       3*\[Epsilon]*X[1]^2*X[2]^4*X[4] - X[2]^5*X[4] + 
       \[Epsilon]*X[2]^5*X[4] - 2*X[1]*X[2]^5*X[4] + 2*\[Epsilon]*X[1]*X[2]^5*
        X[4] - X[1]^2*X[2]^5*X[4] + \[Epsilon]*X[1]^2*X[2]^5*X[4] + 
       X[2]^2*X[3]*X[4] - \[Epsilon]*X[2]^2*X[3]*X[4] + 
       4*X[1]*X[2]^2*X[3]*X[4] - 4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] + 
       3*X[1]^2*X[2]^2*X[3]*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4] + 
       2*X[2]^3*X[3]*X[4] - 2*\[Epsilon]*X[2]^3*X[3]*X[4] + 
       9*X[1]*X[2]^3*X[3]*X[4] - 9*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4] + 
       7*X[1]^2*X[2]^3*X[3]*X[4] - 7*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4] + 
       X[2]^4*X[3]*X[4] - \[Epsilon]*X[2]^4*X[3]*X[4] + 
       11*X[1]*X[2]^4*X[3]*X[4] - 11*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4] + 
       8*X[1]^2*X[2]^4*X[3]*X[4] - 8*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4] + 
       11*X[1]*X[2]^5*X[3]*X[4] - 11*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4] + 
       7*X[1]^2*X[2]^5*X[3]*X[4] - 7*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4] + 
       5*X[1]*X[2]^6*X[3]*X[4] - 5*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4] + 
       3*X[1]^2*X[2]^6*X[3]*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4] - 
       2*X[1]*X[2]^2*X[3]^2*X[4] + 2*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] - 
       3*X[1]^2*X[2]^2*X[3]^2*X[4] + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4] - 
       3*X[1]*X[2]^3*X[3]^2*X[4] + 3*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4] - 
       5*X[1]^2*X[2]^3*X[3]^2*X[4] + 5*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4] - 
       6*X[1]*X[2]^4*X[3]^2*X[4] + 6*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4] - 
       6*X[1]^2*X[2]^4*X[3]^2*X[4] + 6*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4] - 
       5*X[1]*X[2]^5*X[3]^2*X[4] + 5*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4] - 
       4*X[1]^2*X[2]^5*X[3]^2*X[4] + 4*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4] + 
       X[1]^2*X[2]^2*X[3]^3*X[4] - \[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4] + 
       X[1]^2*X[2]^3*X[3]^3*X[4] - \[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4] + 
       X[1]^2*X[2]^4*X[3]^3*X[4] - \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4] - 
       X[2]*X[4]^2 + \[Epsilon]*X[2]*X[4]^2 - 3*X[1]*X[2]*X[4]^2 + 
       3*\[Epsilon]*X[1]*X[2]*X[4]^2 - 3*X[1]^2*X[2]*X[4]^2 + 
       3*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - X[1]^3*X[2]*X[4]^2 + 
       \[Epsilon]*X[1]^3*X[2]*X[4]^2 - 7*X[2]^2*X[4]^2 + 
       7*\[Epsilon]*X[2]^2*X[4]^2 - 21*X[1]*X[2]^2*X[4]^2 + 
       21*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 21*X[1]^2*X[2]^2*X[4]^2 + 
       21*\[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 7*X[1]^3*X[2]^2*X[4]^2 + 
       7*\[Epsilon]*X[1]^3*X[2]^2*X[4]^2 - 15*X[2]^3*X[4]^2 + 
       15*\[Epsilon]*X[2]^3*X[4]^2 - 45*X[1]*X[2]^3*X[4]^2 + 
       45*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 45*X[1]^2*X[2]^3*X[4]^2 + 
       45*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 15*X[1]^3*X[2]^3*X[4]^2 + 
       15*\[Epsilon]*X[1]^3*X[2]^3*X[4]^2 - 13*X[2]^4*X[4]^2 + 
       13*\[Epsilon]*X[2]^4*X[4]^2 - 39*X[1]*X[2]^4*X[4]^2 + 
       39*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 39*X[1]^2*X[2]^4*X[4]^2 + 
       39*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 - 13*X[1]^3*X[2]^4*X[4]^2 + 
       13*\[Epsilon]*X[1]^3*X[2]^4*X[4]^2 - 4*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[2]^5*X[4]^2 - 12*X[1]*X[2]^5*X[4]^2 + 
       12*\[Epsilon]*X[1]*X[2]^5*X[4]^2 - 12*X[1]^2*X[2]^5*X[4]^2 + 
       12*\[Epsilon]*X[1]^2*X[2]^5*X[4]^2 - 4*X[1]^3*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[1]^3*X[2]^5*X[4]^2 + 4*X[2]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[2]*X[3]*X[4]^2 + 15*X[1]*X[2]*X[3]*X[4]^2 - 
       9*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 18*X[1]^2*X[2]*X[3]*X[4]^2 - 
       12*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 7*X[1]^3*X[2]*X[3]*X[4]^2 - 
       5*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^2 + 12*X[2]^2*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 56*X[1]*X[2]^2*X[3]*X[4]^2 - 
       42*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 76*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
       60*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 + 32*X[1]^3*X[2]^2*X[3]*
        X[4]^2 - 26*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^2 + 
       12*X[2]^3*X[3]*X[4]^2 - 10*\[Epsilon]*X[2]^3*X[3]*X[4]^2 + 
       71*X[1]*X[2]^3*X[3]*X[4]^2 - 61*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + 
       106*X[1]^2*X[2]^3*X[3]*X[4]^2 - 92*\[Epsilon]*X[1]^2*X[2]^3*X[3]*
        X[4]^2 + 47*X[1]^3*X[2]^3*X[3]*X[4]^2 - 41*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]*X[4]^2 + 4*X[2]^4*X[3]*X[4]^2 - 4*\[Epsilon]*X[2]^4*X[3]*
        X[4]^2 + 44*X[1]*X[2]^4*X[3]*X[4]^2 - 42*\[Epsilon]*X[1]*X[2]^4*X[3]*
        X[4]^2 + 68*X[1]^2*X[2]^4*X[3]*X[4]^2 - 64*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]*X[4]^2 + 29*X[1]^3*X[2]^4*X[3]*X[4]^2 - 27*\[Epsilon]*X[1]^3*
        X[2]^4*X[3]*X[4]^2 + 24*X[1]*X[2]^5*X[3]*X[4]^2 - 
       24*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^2 + 32*X[1]^2*X[2]^5*X[3]*X[4]^2 - 
       32*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 + 10*X[1]^3*X[2]^5*X[3]*
        X[4]^2 - 10*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^2 + 
       10*X[1]*X[2]^6*X[3]*X[4]^2 - 10*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^2 + 
       12*X[1]^2*X[2]^6*X[3]*X[4]^2 - 12*\[Epsilon]*X[1]^2*X[2]^6*X[3]*
        X[4]^2 + 3*X[1]^3*X[2]^6*X[3]*X[4]^2 - 3*\[Epsilon]*X[1]^3*X[2]^6*
        X[3]*X[4]^2 - 12*X[1]*X[2]*X[3]^2*X[4]^2 + 6*\[Epsilon]*X[1]*X[2]*
        X[3]^2*X[4]^2 - 27*X[1]^2*X[2]*X[3]^2*X[4]^2 + 
       15*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^2 - 15*X[1]^3*X[2]*X[3]^2*
        X[4]^2 + 9*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^2 - 
       29*X[1]*X[2]^2*X[3]^2*X[4]^2 + 19*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^2 - 77*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 53*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^2*X[4]^2 - 48*X[1]^3*X[2]^2*X[3]^2*X[4]^2 + 
       34*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^2 - 21*X[1]*X[2]^3*X[3]^2*
        X[4]^2 + 17*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^2 - 
       67*X[1]^2*X[2]^3*X[3]^2*X[4]^2 + 53*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*
        X[4]^2 - 46*X[1]^3*X[2]^3*X[3]^2*X[4]^2 + 36*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]^2*X[4]^2 - 14*X[1]*X[2]^4*X[3]^2*X[4]^2 + 
       14*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^2 - 33*X[1]^2*X[2]^4*X[3]^2*
        X[4]^2 + 31*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^2 - 
       18*X[1]^3*X[2]^4*X[3]^2*X[4]^2 + 16*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
        X[4]^2 - 10*X[1]*X[2]^5*X[3]^2*X[4]^2 + 10*\[Epsilon]*X[1]*X[2]^5*
        X[3]^2*X[4]^2 - 16*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 
       16*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^2 - 5*X[1]^3*X[2]^5*X[3]^2*
        X[4]^2 + 5*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^2 + 
       12*X[1]^2*X[2]*X[3]^3*X[4]^2 - 6*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^2 + 13*X[1]^3*X[2]*X[3]^3*X[4]^2 - 7*\[Epsilon]*X[1]^3*X[2]*
        X[3]^3*X[4]^2 + 22*X[1]^2*X[2]^2*X[3]^3*X[4]^2 - 
       14*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 28*X[1]^3*X[2]^2*X[3]^3*
        X[4]^2 - 18*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^2 + 
       9*X[1]^2*X[2]^3*X[3]^3*X[4]^2 - 7*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*
        X[4]^2 + 14*X[1]^3*X[2]^3*X[3]^3*X[4]^2 - 10*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]^3*X[4]^2 + 4*X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 
       4*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^2 + 2*X[1]^3*X[2]^4*X[3]^3*
        X[4]^2 - 2*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^2 - 
       4*X[1]^3*X[2]*X[3]^4*X[4]^2 + 2*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^2 - 
       5*X[1]^3*X[2]^2*X[3]^4*X[4]^2 + 3*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
        X[4]^2 + 3*X[4]^3 - \[Epsilon]*X[4]^3 + 12*X[1]*X[4]^3 - 
       4*\[Epsilon]*X[1]*X[4]^3 + 18*X[1]^2*X[4]^3 - 6*\[Epsilon]*X[1]^2*
        X[4]^3 + 12*X[1]^3*X[4]^3 - 4*\[Epsilon]*X[1]^3*X[4]^3 + 
       3*X[1]^4*X[4]^3 - \[Epsilon]*X[1]^4*X[4]^3 + 6*X[2]*X[4]^3 + 
       28*X[1]*X[2]*X[4]^3 - 2*\[Epsilon]*X[1]*X[2]*X[4]^3 + 
       48*X[1]^2*X[2]*X[4]^3 - 6*\[Epsilon]*X[1]^2*X[2]*X[4]^3 + 
       36*X[1]^3*X[2]*X[4]^3 - 6*\[Epsilon]*X[1]^3*X[2]*X[4]^3 + 
       10*X[1]^4*X[2]*X[4]^3 - 2*\[Epsilon]*X[1]^4*X[2]*X[4]^3 - 
       6*X[2]^2*X[4]^3 + 12*\[Epsilon]*X[2]^2*X[4]^3 - 
       12*X[1]*X[2]^2*X[4]^3 + 42*\[Epsilon]*X[1]*X[2]^2*X[4]^3 + 
       X[1]^2*X[2]^2*X[4]^3 + 53*\[Epsilon]*X[1]^2*X[2]^2*X[4]^3 + 
       14*X[1]^3*X[2]^2*X[4]^3 + 28*\[Epsilon]*X[1]^3*X[2]^2*X[4]^3 + 
       7*X[1]^4*X[2]^2*X[4]^3 + 5*\[Epsilon]*X[1]^4*X[2]^2*X[4]^3 - 
       24*X[2]^3*X[4]^3 + 26*\[Epsilon]*X[2]^3*X[4]^3 - 
       84*X[1]*X[2]^3*X[4]^3 + 98*\[Epsilon]*X[1]*X[2]^3*X[4]^3 - 
       105*X[1]^2*X[2]^3*X[4]^3 + 135*\[Epsilon]*X[1]^2*X[2]^3*X[4]^3 - 
       54*X[1]^3*X[2]^3*X[4]^3 + 80*\[Epsilon]*X[1]^3*X[2]^3*X[4]^3 - 
       9*X[1]^4*X[2]^3*X[4]^3 + 17*\[Epsilon]*X[1]^4*X[2]^3*X[4]^3 - 
       21*X[2]^4*X[4]^3 + 21*\[Epsilon]*X[2]^4*X[4]^3 - 
       80*X[1]*X[2]^4*X[4]^3 + 82*\[Epsilon]*X[1]*X[2]^4*X[4]^3 - 
       111*X[1]^2*X[2]^4*X[4]^3 + 117*\[Epsilon]*X[1]^2*X[2]^4*X[4]^3 - 
       66*X[1]^3*X[2]^4*X[4]^3 + 72*\[Epsilon]*X[1]^3*X[2]^4*X[4]^3 - 
       14*X[1]^4*X[2]^4*X[4]^3 + 16*\[Epsilon]*X[1]^4*X[2]^4*X[4]^3 - 
       6*X[2]^5*X[4]^3 + 6*\[Epsilon]*X[2]^5*X[4]^3 - 24*X[1]*X[2]^5*X[4]^3 + 
       24*\[Epsilon]*X[1]*X[2]^5*X[4]^3 - 35*X[1]^2*X[2]^5*X[4]^3 + 
       35*\[Epsilon]*X[1]^2*X[2]^5*X[4]^3 - 22*X[1]^3*X[2]^5*X[4]^3 + 
       22*\[Epsilon]*X[1]^3*X[2]^5*X[4]^3 - 5*X[1]^4*X[2]^5*X[4]^3 + 
       5*\[Epsilon]*X[1]^4*X[2]^5*X[4]^3 - 12*X[1]*X[3]*X[4]^3 + 
       4*\[Epsilon]*X[1]*X[3]*X[4]^3 - 36*X[1]^2*X[3]*X[4]^3 + 
       12*\[Epsilon]*X[1]^2*X[3]*X[4]^3 - 36*X[1]^3*X[3]*X[4]^3 + 
       12*\[Epsilon]*X[1]^3*X[3]*X[4]^3 - 12*X[1]^4*X[3]*X[4]^3 + 
       4*\[Epsilon]*X[1]^4*X[3]*X[4]^3 + 12*X[2]*X[3]*X[4]^3 - 
       6*\[Epsilon]*X[2]*X[3]*X[4]^3 + 23*X[1]*X[2]*X[3]*X[4]^3 - 
       22*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^3 - 15*X[1]^2*X[2]*X[3]*X[4]^3 - 
       24*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^3 - 51*X[1]^3*X[2]*X[3]*X[4]^3 - 
       6*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^3 - 25*X[1]^4*X[2]*X[3]*X[4]^3 + 
       2*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^3 + 30*X[2]^2*X[3]*X[4]^3 - 
       18*\[Epsilon]*X[2]^2*X[3]*X[4]^3 + 136*X[1]*X[2]^2*X[3]*X[4]^3 - 
       104*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^3 + 194*X[1]^2*X[2]^2*X[3]*
        X[4]^3 - 187*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^3 + 
       98*X[1]^3*X[2]^2*X[3]*X[4]^3 - 132*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
        X[4]^3 + 10*X[1]^4*X[2]^2*X[3]*X[4]^3 - 31*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]*X[4]^3 + 24*X[2]^3*X[3]*X[4]^3 - 18*\[Epsilon]*X[2]^3*X[3]*
        X[4]^3 + 161*X[1]*X[2]^3*X[3]*X[4]^3 - 132*\[Epsilon]*X[1]*X[2]^3*
        X[3]*X[4]^3 + 307*X[1]^2*X[2]^3*X[3]*X[4]^3 - 272*\[Epsilon]*X[1]^2*
        X[2]^3*X[3]*X[4]^3 + 222*X[1]^3*X[2]^3*X[3]*X[4]^3 - 
       215*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^3 + 52*X[1]^4*X[2]^3*X[3]*
        X[4]^3 - 57*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^3 + 
       6*X[2]^4*X[3]*X[4]^3 - 6*\[Epsilon]*X[2]^4*X[3]*X[4]^3 + 
       76*X[1]*X[2]^4*X[3]*X[4]^3 - 70*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^3 + 
       170*X[1]^2*X[2]^4*X[3]*X[4]^3 - 157*\[Epsilon]*X[1]^2*X[2]^4*X[3]*
        X[4]^3 + 135*X[1]^3*X[2]^4*X[3]*X[4]^3 - 127*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]*X[4]^3 + 35*X[1]^4*X[2]^4*X[3]*X[4]^3 - 34*\[Epsilon]*X[1]^4*
        X[2]^4*X[3]*X[4]^3 + 26*X[1]*X[2]^5*X[3]*X[4]^3 - 
       26*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^3 + 54*X[1]^2*X[2]^5*X[3]*X[4]^3 - 
       54*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^3 + 35*X[1]^3*X[2]^5*X[3]*
        X[4]^3 - 35*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^3 + 
       7*X[1]^4*X[2]^5*X[3]*X[4]^3 - 7*\[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4]^3 + 
       10*X[1]*X[2]^6*X[3]*X[4]^3 - 10*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^3 + 
       18*X[1]^2*X[2]^6*X[3]*X[4]^3 - 18*\[Epsilon]*X[1]^2*X[2]^6*X[3]*
        X[4]^3 + 9*X[1]^3*X[2]^6*X[3]*X[4]^3 - 9*\[Epsilon]*X[1]^3*X[2]^6*
        X[3]*X[4]^3 + X[1]^4*X[2]^6*X[3]*X[4]^3 - \[Epsilon]*X[1]^4*X[2]^6*
        X[3]*X[4]^3 + 18*X[1]^2*X[3]^2*X[4]^3 - 6*\[Epsilon]*X[1]^2*X[3]^2*
        X[4]^3 + 36*X[1]^3*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[1]^3*X[3]^2*
        X[4]^3 + 18*X[1]^4*X[3]^2*X[4]^3 - 6*\[Epsilon]*X[1]^4*X[3]^2*
        X[4]^3 - 41*X[1]*X[2]*X[3]^2*X[4]^3 + 21*\[Epsilon]*X[1]*X[2]*X[3]^2*
        X[4]^3 - 84*X[1]^2*X[2]*X[3]^2*X[4]^3 + 57*\[Epsilon]*X[1]^2*X[2]*
        X[3]^2*X[4]^3 - 33*X[1]^3*X[2]*X[3]^2*X[4]^3 + 
       45*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^3 + 10*X[1]^4*X[2]*X[3]^2*
        X[4]^3 + 9*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^3 - 
       80*X[1]*X[2]^2*X[3]^2*X[4]^3 + 48*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^3 - 254*X[1]^2*X[2]^2*X[3]^2*X[4]^3 + 173*\[Epsilon]*X[1]^2*
        X[2]^2*X[3]^2*X[4]^3 - 236*X[1]^3*X[2]^2*X[3]^2*X[4]^3 + 
       186*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 61*X[1]^4*X[2]^2*X[3]^2*
        X[4]^3 + 60*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^3 - 
       45*X[1]*X[2]^3*X[3]^2*X[4]^3 + 33*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
        X[4]^3 - 191*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 143*\[Epsilon]*X[1]^2*
        X[2]^3*X[3]^2*X[4]^3 - 221*X[1]^3*X[2]^3*X[3]^2*X[4]^3 + 
       174*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^3 - 73*X[1]^4*X[2]^3*X[3]^2*
        X[4]^3 + 62*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^3 - 
       16*X[1]*X[2]^4*X[3]^2*X[4]^3 + 16*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
        X[4]^3 - 63*X[1]^2*X[2]^4*X[3]^2*X[4]^3 + 57*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^2*X[4]^3 - 69*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 
       60*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^3 - 22*X[1]^4*X[2]^4*X[3]^2*
        X[4]^3 + 19*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^3 - 
       10*X[1]*X[2]^5*X[3]^2*X[4]^3 + 10*\[Epsilon]*X[1]*X[2]^5*X[3]^2*
        X[4]^3 - 24*X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 24*\[Epsilon]*X[1]^2*X[2]^5*
        X[3]^2*X[4]^3 - 15*X[1]^3*X[2]^5*X[3]^2*X[4]^3 + 
       15*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^3 - 2*X[1]^4*X[2]^5*X[3]^2*
        X[4]^3 + 2*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^3 - 
       12*X[1]^3*X[3]^3*X[4]^3 + 4*\[Epsilon]*X[1]^3*X[3]^3*X[4]^3 - 
       12*X[1]^4*X[3]^3*X[4]^3 + 4*\[Epsilon]*X[1]^4*X[3]^3*X[4]^3 + 
       51*X[1]^2*X[2]*X[3]^3*X[4]^3 - 27*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^3 + 75*X[1]^3*X[2]*X[3]^3*X[4]^3 - 48*\[Epsilon]*X[1]^3*X[2]*
        X[3]^3*X[4]^3 + 20*X[1]^4*X[2]*X[3]^3*X[4]^3 - 
       19*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^3 + 70*X[1]^2*X[2]^2*X[3]^3*
        X[4]^3 - 42*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^3 + 
       144*X[1]^3*X[2]^2*X[3]^3*X[4]^3 - 94*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
        X[4]^3 + 64*X[1]^4*X[2]^2*X[3]^3*X[4]^3 - 47*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^3*X[4]^3 + 21*X[1]^2*X[2]^3*X[3]^3*X[4]^3 - 
       15*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 57*X[1]^3*X[2]^3*X[3]^3*
        X[4]^3 - 40*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^3 + 
       30*X[1]^4*X[2]^3*X[3]^3*X[4]^3 - 22*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
        X[4]^3 + 6*X[1]^2*X[2]^4*X[3]^3*X[4]^3 - 6*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^3*X[4]^3 + 6*X[1]^3*X[2]^4*X[3]^3*X[4]^3 - 
       6*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^3 + X[1]^4*X[2]^4*X[3]^3*
        X[4]^3 - \[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^3 + 
       3*X[1]^4*X[3]^4*X[4]^3 - \[Epsilon]*X[1]^4*X[3]^4*X[4]^3 - 
       27*X[1]^3*X[2]*X[3]^4*X[4]^3 + 15*\[Epsilon]*X[1]^3*X[2]*X[3]^4*
        X[4]^3 - 20*X[1]^4*X[2]*X[3]^4*X[4]^3 + 13*\[Epsilon]*X[1]^4*X[2]*
        X[3]^4*X[4]^3 - 20*X[1]^3*X[2]^2*X[3]^4*X[4]^3 + 
       12*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 - 20*X[1]^4*X[2]^2*X[3]^4*
        X[4]^3 + 13*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*X[4]^3 + 
       5*X[1]^4*X[2]*X[3]^5*X[4]^3 - 3*\[Epsilon]*X[1]^4*X[2]*X[3]^5*X[4]^3 + 
       6*X[4]^4 - 2*\[Epsilon]*X[4]^4 + 29*X[1]*X[4]^4 - 
       10*\[Epsilon]*X[1]*X[4]^4 + 56*X[1]^2*X[4]^4 - 
       20*\[Epsilon]*X[1]^2*X[4]^4 + 54*X[1]^3*X[4]^4 - 
       20*\[Epsilon]*X[1]^3*X[4]^4 + 26*X[1]^4*X[4]^4 - 
       10*\[Epsilon]*X[1]^4*X[4]^4 + 5*X[1]^5*X[4]^4 - 
       2*\[Epsilon]*X[1]^5*X[4]^4 + 15*X[2]*X[4]^4 - 3*\[Epsilon]*X[2]*
        X[4]^4 + 80*X[1]*X[2]*X[4]^4 - 19*\[Epsilon]*X[1]*X[2]*X[4]^4 + 
       169*X[1]^2*X[2]*X[4]^4 - 46*\[Epsilon]*X[1]^2*X[2]*X[4]^4 + 
       177*X[1]^3*X[2]*X[4]^4 - 54*\[Epsilon]*X[1]^3*X[2]*X[4]^4 + 
       92*X[1]^4*X[2]*X[4]^4 - 31*\[Epsilon]*X[1]^4*X[2]*X[4]^4 + 
       19*X[1]^5*X[2]*X[4]^4 - 7*\[Epsilon]*X[1]^5*X[2]*X[4]^4 + 
       5*X[2]^2*X[4]^4 + 7*\[Epsilon]*X[2]^2*X[4]^4 + 46*X[1]*X[2]^2*X[4]^4 + 
       23*\[Epsilon]*X[1]*X[2]^2*X[4]^4 + 133*X[1]^2*X[2]^2*X[4]^4 + 
       20*\[Epsilon]*X[1]^2*X[2]^2*X[4]^4 + 173*X[1]^3*X[2]^2*X[4]^4 - 
       8*\[Epsilon]*X[1]^3*X[2]^2*X[4]^4 + 106*X[1]^4*X[2]^2*X[4]^4 - 
       19*\[Epsilon]*X[1]^4*X[2]^2*X[4]^4 + 25*X[1]^5*X[2]^2*X[4]^4 - 
       7*\[Epsilon]*X[1]^5*X[2]^2*X[4]^4 - 15*X[2]^3*X[4]^4 + 
       19*\[Epsilon]*X[2]^3*X[4]^4 - 52*X[1]*X[2]^3*X[4]^4 + 
       83*\[Epsilon]*X[1]*X[2]^3*X[4]^4 - 55*X[1]^2*X[2]^3*X[4]^4 + 
       136*\[Epsilon]*X[1]^2*X[2]^3*X[4]^4 - 3*X[1]^3*X[2]^3*X[4]^4 + 
       100*\[Epsilon]*X[1]^3*X[2]^3*X[4]^4 + 26*X[1]^4*X[2]^3*X[4]^4 + 
       29*\[Epsilon]*X[1]^4*X[2]^3*X[4]^4 + 11*X[1]^5*X[2]^3*X[4]^4 + 
       \[Epsilon]*X[1]^5*X[2]^3*X[4]^4 - 15*X[2]^4*X[4]^4 + 
       15*\[Epsilon]*X[2]^4*X[4]^4 - 67*X[1]*X[2]^4*X[4]^4 + 
       71*\[Epsilon]*X[1]*X[2]^4*X[4]^4 - 113*X[1]^2*X[2]^4*X[4]^4 + 
       128*\[Epsilon]*X[1]^2*X[2]^4*X[4]^4 - 87*X[1]^3*X[2]^4*X[4]^4 + 
       108*\[Epsilon]*X[1]^3*X[2]^4*X[4]^4 - 28*X[1]^4*X[2]^4*X[4]^4 + 
       41*\[Epsilon]*X[1]^4*X[2]^4*X[4]^4 - 2*X[1]^5*X[2]^4*X[4]^4 + 
       5*\[Epsilon]*X[1]^5*X[2]^4*X[4]^4 - 4*X[2]^5*X[4]^4 + 
       4*\[Epsilon]*X[2]^5*X[4]^4 - 20*X[1]*X[2]^5*X[4]^4 + 
       20*\[Epsilon]*X[1]*X[2]^5*X[4]^4 - 38*X[1]^2*X[2]^5*X[4]^4 + 
       38*\[Epsilon]*X[1]^2*X[2]^5*X[4]^4 - 34*X[1]^3*X[2]^5*X[4]^4 + 
       34*\[Epsilon]*X[1]^3*X[2]^5*X[4]^4 - 14*X[1]^4*X[2]^5*X[4]^4 + 
       14*\[Epsilon]*X[1]^4*X[2]^5*X[4]^4 - 2*X[1]^5*X[2]^5*X[4]^4 + 
       2*\[Epsilon]*X[1]^5*X[2]^5*X[4]^4 - 28*X[1]*X[3]*X[4]^4 + 
       10*\[Epsilon]*X[1]*X[3]*X[4]^4 - 108*X[1]^2*X[3]*X[4]^4 + 
       40*\[Epsilon]*X[1]^2*X[3]*X[4]^4 - 156*X[1]^3*X[3]*X[4]^4 + 
       60*\[Epsilon]*X[1]^3*X[3]*X[4]^4 - 100*X[1]^4*X[3]*X[4]^4 + 
       40*\[Epsilon]*X[1]^4*X[3]*X[4]^4 - 24*X[1]^5*X[3]*X[4]^4 + 
       10*\[Epsilon]*X[1]^5*X[3]*X[4]^4 + 12*X[2]*X[3]*X[4]^4 - 
       6*\[Epsilon]*X[2]*X[3]*X[4]^4 - 7*X[1]*X[2]*X[3]*X[4]^4 - 
       13*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^4 - 166*X[1]^2*X[2]*X[3]*X[4]^4 + 
       23*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 - 333*X[1]^3*X[2]*X[3]*X[4]^4 + 
       87*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 - 256*X[1]^4*X[2]*X[3]*X[4]^4 + 
       83*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 - 70*X[1]^5*X[2]*X[3]*X[4]^4 + 
       26*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^4 + 28*X[2]^2*X[3]*X[4]^4 - 
       16*\[Epsilon]*X[2]^2*X[3]*X[4]^4 + 116*X[1]*X[2]^2*X[3]*X[4]^4 - 
       96*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 + 116*X[1]^2*X[2]^2*X[3]*
        X[4]^4 - 184*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^4 - 
       65*X[1]^3*X[2]^2*X[3]*X[4]^4 - 131*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
        X[4]^4 - 154*X[1]^4*X[2]^2*X[3]*X[4]^4 - 14*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]*X[4]^4 - 61*X[1]^5*X[2]^2*X[3]*X[4]^4 + 13*\[Epsilon]*X[1]^5*
        X[2]^2*X[3]*X[4]^4 + 20*X[2]^3*X[3]*X[4]^4 - 14*\[Epsilon]*X[2]^3*
        X[3]*X[4]^4 + 145*X[1]*X[2]^3*X[3]*X[4]^4 - 117*\[Epsilon]*X[1]*
        X[2]^3*X[3]*X[4]^4 + 314*X[1]^2*X[2]^3*X[3]*X[4]^4 - 
       293*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^4 + 267*X[1]^3*X[2]^3*X[3]*
        X[4]^4 - 305*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^4 + 
       72*X[1]^4*X[2]^3*X[3]*X[4]^4 - 129*\[Epsilon]*X[1]^4*X[2]^3*X[3]*
        X[4]^4 - 6*X[1]^5*X[2]^3*X[3]*X[4]^4 - 14*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]*X[4]^4 + 4*X[2]^4*X[3]*X[4]^4 - 4*\[Epsilon]*X[2]^4*X[3]*
        X[4]^4 + 59*X[1]*X[2]^4*X[3]*X[4]^4 - 53*\[Epsilon]*X[1]*X[2]^4*X[3]*
        X[4]^4 + 168*X[1]^2*X[2]^4*X[3]*X[4]^4 - 154*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]*X[4]^4 + 186*X[1]^3*X[2]^4*X[3]*X[4]^4 - 178*\[Epsilon]*X[1]^3*
        X[2]^4*X[3]*X[4]^4 + 84*X[1]^4*X[2]^4*X[3]*X[4]^4 - 
       86*\[Epsilon]*X[1]^4*X[2]^4*X[3]*X[4]^4 + 11*X[1]^5*X[2]^4*X[3]*
        X[4]^4 - 13*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^4 + 
       14*X[1]*X[2]^5*X[3]*X[4]^4 - 14*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^4 + 
       40*X[1]^2*X[2]^5*X[3]*X[4]^4 - 40*\[Epsilon]*X[1]^2*X[2]^5*X[3]*
        X[4]^4 + 40*X[1]^3*X[2]^5*X[3]*X[4]^4 - 40*\[Epsilon]*X[1]^3*X[2]^5*
        X[3]*X[4]^4 + 16*X[1]^4*X[2]^5*X[3]*X[4]^4 - 16*\[Epsilon]*X[1]^4*
        X[2]^5*X[3]*X[4]^4 + 2*X[1]^5*X[2]^5*X[3]*X[4]^4 - 
       2*\[Epsilon]*X[1]^5*X[2]^5*X[3]*X[4]^4 + 5*X[1]*X[2]^6*X[3]*X[4]^4 - 
       5*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^4 + 12*X[1]^2*X[2]^6*X[3]*X[4]^4 - 
       12*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^4 + 9*X[1]^3*X[2]^6*X[3]*
        X[4]^4 - 9*\[Epsilon]*X[1]^3*X[2]^6*X[3]*X[4]^4 + 
       2*X[1]^4*X[2]^6*X[3]*X[4]^4 - 2*\[Epsilon]*X[1]^4*X[2]^6*X[3]*X[4]^4 + 
       52*X[1]^2*X[3]^2*X[4]^4 - 20*\[Epsilon]*X[1]^2*X[3]^2*X[4]^4 + 
       150*X[1]^3*X[3]^2*X[4]^4 - 60*\[Epsilon]*X[1]^3*X[3]^2*X[4]^4 + 
       144*X[1]^4*X[3]^2*X[4]^4 - 60*\[Epsilon]*X[1]^4*X[3]^2*X[4]^4 + 
       46*X[1]^5*X[3]^2*X[4]^4 - 20*\[Epsilon]*X[1]^5*X[3]^2*X[4]^4 - 
       46*X[1]*X[2]*X[3]^2*X[4]^4 + 24*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^4 - 
       66*X[1]^2*X[2]*X[3]^2*X[4]^4 + 59*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
        X[4]^4 + 102*X[1]^3*X[2]*X[3]^2*X[4]^4 + 12*\[Epsilon]*X[1]^3*X[2]*
        X[3]^2*X[4]^4 + 215*X[1]^4*X[2]*X[3]^2*X[4]^4 - 
       57*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^4 + 93*X[1]^5*X[2]*X[3]^2*
        X[4]^4 - 34*\[Epsilon]*X[1]^5*X[2]*X[3]^2*X[4]^4 - 
       81*X[1]*X[2]^2*X[3]^2*X[4]^4 + 47*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^4 - 284*X[1]^2*X[2]^2*X[3]^2*X[4]^4 + 197*\[Epsilon]*X[1]^2*
        X[2]^2*X[3]^2*X[4]^4 - 286*X[1]^3*X[2]^2*X[3]^2*X[4]^4 + 
       260*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^4 - 47*X[1]^4*X[2]^2*X[3]^2*
        X[4]^4 + 113*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^4 + 
       36*X[1]^5*X[2]^2*X[3]^2*X[4]^4 + 3*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*
        X[4]^4 - 39*X[1]*X[2]^3*X[3]^2*X[4]^4 + 27*\[Epsilon]*X[1]*X[2]^3*
        X[3]^2*X[4]^4 - 201*X[1]^2*X[2]^3*X[3]^2*X[4]^4 + 
       147*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 307*X[1]^3*X[2]^3*X[3]^2*
        X[4]^4 + 245*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^4 - 
       165*X[1]^4*X[2]^3*X[3]^2*X[4]^4 + 150*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
        X[4]^4 - 20*X[1]^5*X[2]^3*X[3]^2*X[4]^4 + 25*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]^2*X[4]^4 - 9*X[1]*X[2]^4*X[3]^2*X[4]^4 + 
       9*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^4 - 51*X[1]^2*X[2]^4*X[3]^2*
        X[4]^4 + 45*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^4 - 
       84*X[1]^3*X[2]^4*X[3]^2*X[4]^4 + 72*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
        X[4]^4 - 51*X[1]^4*X[2]^4*X[3]^2*X[4]^4 + 44*\[Epsilon]*X[1]^4*X[2]^4*
        X[3]^2*X[4]^4 - 9*X[1]^5*X[2]^4*X[3]^2*X[4]^4 + 
       8*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*X[4]^4 - 5*X[1]*X[2]^5*X[3]^2*
        X[4]^4 + 5*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^4 - 
       16*X[1]^2*X[2]^5*X[3]^2*X[4]^4 + 16*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
        X[4]^4 - 15*X[1]^3*X[2]^5*X[3]^2*X[4]^4 + 15*\[Epsilon]*X[1]^3*X[2]^5*
        X[3]^2*X[4]^4 - 4*X[1]^4*X[2]^5*X[3]^2*X[4]^4 + 
       4*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^4 - 48*X[1]^3*X[3]^3*X[4]^4 + 
       20*\[Epsilon]*X[1]^3*X[3]^3*X[4]^4 - 92*X[1]^4*X[3]^3*X[4]^4 + 
       40*\[Epsilon]*X[1]^4*X[3]^3*X[4]^4 - 44*X[1]^5*X[3]^3*X[4]^4 + 
       20*\[Epsilon]*X[1]^5*X[3]^3*X[4]^4 + 66*X[1]^2*X[2]*X[3]^3*X[4]^4 - 
       36*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^4 + 96*X[1]^3*X[2]*X[3]^3*
        X[4]^4 - 69*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^4 - 
       20*X[1]^4*X[2]*X[3]^3*X[4]^4 - 17*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
        X[4]^4 - 49*X[1]^5*X[2]*X[3]^3*X[4]^4 + 16*\[Epsilon]*X[1]^5*X[2]*
        X[3]^3*X[4]^4 + 78*X[1]^2*X[2]^2*X[3]^3*X[4]^4 - 
       46*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 206*X[1]^3*X[2]^2*X[3]^3*
        X[4]^4 - 136*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^4 + 
       138*X[1]^4*X[2]^2*X[3]^3*X[4]^4 - 108*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*
        X[4]^4 + 11*X[1]^5*X[2]^2*X[3]^3*X[4]^4 - 17*\[Epsilon]*X[1]^5*X[2]^2*
        X[3]^3*X[4]^4 + 19*X[1]^2*X[2]^3*X[3]^3*X[4]^4 - 
       13*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 72*X[1]^3*X[2]^3*X[3]^3*
        X[4]^4 - 50*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^4 + 
       68*X[1]^4*X[2]^3*X[3]^3*X[4]^4 - 50*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
        X[4]^4 + 15*X[1]^5*X[2]^3*X[3]^3*X[4]^4 - 12*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]^3*X[4]^4 + 4*X[1]^2*X[2]^4*X[3]^3*X[4]^4 - 
       4*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^4 + 6*X[1]^3*X[2]^4*X[3]^3*
        X[4]^4 - 6*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^4 + 
       2*X[1]^4*X[2]^4*X[3]^3*X[4]^4 - 2*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*
        X[4]^4 + 22*X[1]^4*X[3]^4*X[4]^4 - 10*\[Epsilon]*X[1]^4*X[3]^4*
        X[4]^4 + 21*X[1]^5*X[3]^4*X[4]^4 - 10*\[Epsilon]*X[1]^5*X[3]^4*
        X[4]^4 - 42*X[1]^3*X[2]*X[3]^4*X[4]^4 + 24*\[Epsilon]*X[1]^3*X[2]*
        X[3]^4*X[4]^4 - 41*X[1]^4*X[2]*X[3]^4*X[4]^4 + 
       28*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^4 + 4*X[1]^5*X[2]*X[3]^4*
        X[4]^4 + \[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^4 - 
       25*X[1]^3*X[2]^2*X[3]^4*X[4]^4 + 15*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
        X[4]^4 - 43*X[1]^4*X[2]^2*X[3]^4*X[4]^4 + 28*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^4*X[4]^4 - 11*X[1]^5*X[2]^2*X[3]^4*X[4]^4 + 
       8*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^4 - 4*X[1]^5*X[3]^5*X[4]^4 + 
       2*\[Epsilon]*X[1]^5*X[3]^5*X[4]^4 + 10*X[1]^4*X[2]*X[3]^5*X[4]^4 - 
       6*\[Epsilon]*X[1]^4*X[2]*X[3]^5*X[4]^4 + 3*X[1]^5*X[2]*X[3]^5*X[4]^4 - 
       2*\[Epsilon]*X[1]^5*X[2]*X[3]^5*X[4]^4 + 3*X[4]^5 - 
       \[Epsilon]*X[4]^5 + 17*X[1]*X[4]^5 - 6*\[Epsilon]*X[1]*X[4]^5 + 
       40*X[1]^2*X[4]^5 - 15*\[Epsilon]*X[1]^2*X[4]^5 + 50*X[1]^3*X[4]^5 - 
       20*\[Epsilon]*X[1]^3*X[4]^5 + 35*X[1]^4*X[4]^5 - 
       15*\[Epsilon]*X[1]^4*X[4]^5 + 13*X[1]^5*X[4]^5 - 
       6*\[Epsilon]*X[1]^5*X[4]^5 + 2*X[1]^6*X[4]^5 - 
       \[Epsilon]*X[1]^6*X[4]^5 + 8*X[2]*X[4]^5 - 2*\[Epsilon]*X[2]*X[4]^5 + 
       49*X[1]*X[2]*X[4]^5 - 14*\[Epsilon]*X[1]*X[2]*X[4]^5 + 
       124*X[1]^2*X[2]*X[4]^5 - 40*\[Epsilon]*X[1]^2*X[2]*X[4]^5 + 
       166*X[1]^3*X[2]*X[4]^5 - 60*\[Epsilon]*X[1]^3*X[2]*X[4]^5 + 
       124*X[1]^4*X[2]*X[4]^5 - 50*\[Epsilon]*X[1]^4*X[2]*X[4]^5 + 
       49*X[1]^5*X[2]*X[4]^5 - 22*\[Epsilon]*X[1]^5*X[2]*X[4]^5 + 
       8*X[1]^6*X[2]*X[4]^5 - 4*\[Epsilon]*X[1]^6*X[2]*X[4]^5 + 
       5*X[2]^2*X[4]^5 + \[Epsilon]*X[2]^2*X[4]^5 + 39*X[1]*X[2]^2*X[4]^5 + 
       118*X[1]^2*X[2]^2*X[4]^5 - 16*\[Epsilon]*X[1]^2*X[2]^2*X[4]^5 + 
       182*X[1]^3*X[2]^2*X[4]^5 - 44*\[Epsilon]*X[1]^3*X[2]^2*X[4]^5 + 
       153*X[1]^4*X[2]^2*X[4]^5 - 51*\[Epsilon]*X[1]^4*X[2]^2*X[4]^5 + 
       67*X[1]^5*X[2]^2*X[4]^5 - 28*\[Epsilon]*X[1]^5*X[2]^2*X[4]^5 + 
       12*X[1]^6*X[2]^2*X[4]^5 - 6*\[Epsilon]*X[1]^6*X[2]^2*X[4]^5 - 
       3*X[2]^3*X[4]^5 + 5*\[Epsilon]*X[2]^3*X[4]^5 - 7*X[1]*X[2]^3*X[4]^5 + 
       24*\[Epsilon]*X[1]*X[2]^3*X[4]^5 + 10*X[1]^2*X[2]^3*X[4]^5 + 
       42*\[Epsilon]*X[1]^2*X[2]^3*X[4]^5 + 50*X[1]^3*X[2]^3*X[4]^5 + 
       28*\[Epsilon]*X[1]^3*X[2]^3*X[4]^5 + 65*X[1]^4*X[2]^3*X[4]^5 - 
       3*\[Epsilon]*X[1]^4*X[2]^3*X[4]^5 + 37*X[1]^5*X[2]^3*X[4]^5 - 
       12*\[Epsilon]*X[1]^5*X[2]^3*X[4]^5 + 8*X[1]^6*X[2]^3*X[4]^5 - 
       4*\[Epsilon]*X[1]^6*X[2]^3*X[4]^5 - 4*X[2]^4*X[4]^5 + 
       4*\[Epsilon]*X[2]^4*X[4]^5 - 20*X[1]*X[2]^4*X[4]^5 + 
       22*\[Epsilon]*X[1]*X[2]^4*X[4]^5 - 38*X[1]^2*X[2]^4*X[4]^5 + 
       47*\[Epsilon]*X[1]^2*X[2]^4*X[4]^5 - 32*X[1]^3*X[2]^4*X[4]^5 + 
       48*\[Epsilon]*X[1]^3*X[2]^4*X[4]^5 - 8*X[1]^4*X[2]^4*X[4]^5 + 
       22*\[Epsilon]*X[1]^4*X[2]^4*X[4]^5 + 4*X[1]^5*X[2]^4*X[4]^5 + 
       2*\[Epsilon]*X[1]^5*X[2]^4*X[4]^5 + 2*X[1]^6*X[2]^4*X[4]^5 - 
       \[Epsilon]*X[1]^6*X[2]^4*X[4]^5 - X[2]^5*X[4]^5 + 
       \[Epsilon]*X[2]^5*X[4]^5 - 6*X[1]*X[2]^5*X[4]^5 + 
       6*\[Epsilon]*X[1]*X[2]^5*X[4]^5 - 14*X[1]^2*X[2]^5*X[4]^5 + 
       14*\[Epsilon]*X[1]^2*X[2]^5*X[4]^5 - 16*X[1]^3*X[2]^5*X[4]^5 + 
       16*\[Epsilon]*X[1]^3*X[2]^5*X[4]^5 - 9*X[1]^4*X[2]^5*X[4]^5 + 
       9*\[Epsilon]*X[1]^4*X[2]^5*X[4]^5 - 2*X[1]^5*X[2]^5*X[4]^5 + 
       2*\[Epsilon]*X[1]^5*X[2]^5*X[4]^5 - 16*X[1]*X[3]*X[4]^5 + 
       6*\[Epsilon]*X[1]*X[3]*X[4]^5 - 74*X[1]^2*X[3]*X[4]^5 + 
       29*\[Epsilon]*X[1]^2*X[3]*X[4]^5 - 136*X[1]^3*X[3]*X[4]^5 + 
       56*\[Epsilon]*X[1]^3*X[3]*X[4]^5 - 124*X[1]^4*X[3]*X[4]^5 + 
       54*\[Epsilon]*X[1]^4*X[3]*X[4]^5 - 56*X[1]^5*X[3]*X[4]^5 + 
       26*\[Epsilon]*X[1]^5*X[3]*X[4]^5 - 10*X[1]^6*X[3]*X[4]^5 + 
       5*\[Epsilon]*X[1]^6*X[3]*X[4]^5 + 4*X[2]*X[3]*X[4]^5 - 
       2*\[Epsilon]*X[2]*X[3]*X[4]^5 - 15*X[1]*X[2]*X[3]*X[4]^5 - 
       137*X[1]^2*X[2]*X[3]*X[4]^5 + 37*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^5 - 
       313*X[1]^3*X[2]*X[3]*X[4]^5 + 107*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^5 - 
       327*X[1]^4*X[2]*X[3]*X[4]^5 + 129*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^5 - 
       164*X[1]^5*X[2]*X[3]*X[4]^5 + 73*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^5 - 
       32*X[1]^6*X[2]*X[3]*X[4]^5 + 16*\[Epsilon]*X[1]^6*X[2]*X[3]*X[4]^5 + 
       9*X[2]^2*X[3]*X[4]^5 - 5*\[Epsilon]*X[2]^2*X[3]*X[4]^5 + 
       32*X[1]*X[2]^2*X[3]*X[4]^5 - 30*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^5 - 
       7*X[1]^2*X[2]^2*X[3]*X[4]^5 - 53*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
        X[4]^5 - 159*X[1]^3*X[2]^2*X[3]*X[4]^5 - 11*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]*X[4]^5 - 250*X[1]^4*X[2]^2*X[3]*X[4]^5 + 
       60*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^5 - 157*X[1]^5*X[2]^2*X[3]*
        X[4]^5 + 61*\[Epsilon]*X[1]^5*X[2]^2*X[3]*X[4]^5 - 
       36*X[1]^6*X[2]^2*X[3]*X[4]^5 + 18*\[Epsilon]*X[1]^6*X[2]^2*X[3]*
        X[4]^5 + 6*X[2]^3*X[3]*X[4]^5 - 4*\[Epsilon]*X[2]^3*X[3]*X[4]^5 + 
       46*X[1]*X[2]^3*X[3]*X[4]^5 - 37*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^5 + 
       106*X[1]^2*X[2]^3*X[3]*X[4]^5 - 106*\[Epsilon]*X[1]^2*X[2]^3*X[3]*
        X[4]^5 + 86*X[1]^3*X[2]^3*X[3]*X[4]^5 - 128*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]*X[4]^5 - 8*X[1]^4*X[2]^3*X[3]*X[4]^5 - 58*\[Epsilon]*X[1]^4*
        X[2]^3*X[3]*X[4]^5 - 44*X[1]^5*X[2]^3*X[3]*X[4]^5 + 
       5*\[Epsilon]*X[1]^5*X[2]^3*X[3]*X[4]^5 - 16*X[1]^6*X[2]^3*X[3]*
        X[4]^5 + 8*\[Epsilon]*X[1]^6*X[2]^3*X[3]*X[4]^5 + 
       X[2]^4*X[3]*X[4]^5 - \[Epsilon]*X[2]^4*X[3]*X[4]^5 + 
       17*X[1]*X[2]^4*X[3]*X[4]^5 - 15*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^5 + 
       58*X[1]^2*X[2]^4*X[3]*X[4]^5 - 53*\[Epsilon]*X[1]^2*X[2]^4*X[3]*
        X[4]^5 + 80*X[1]^3*X[2]^4*X[3]*X[4]^5 - 78*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]*X[4]^5 + 47*X[1]^4*X[2]^4*X[3]*X[4]^5 - 51*\[Epsilon]*X[1]^4*
        X[2]^4*X[3]*X[4]^5 + 7*X[1]^5*X[2]^4*X[3]*X[4]^5 - 
       11*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^5 - 2*X[1]^6*X[2]^4*X[3]*
        X[4]^5 + \[Epsilon]*X[1]^6*X[2]^4*X[3]*X[4]^5 + 
       3*X[1]*X[2]^5*X[3]*X[4]^5 - 3*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^5 + 
       11*X[1]^2*X[2]^5*X[3]*X[4]^5 - 11*\[Epsilon]*X[1]^2*X[2]^5*X[3]*
        X[4]^5 + 15*X[1]^3*X[2]^5*X[3]*X[4]^5 - 15*\[Epsilon]*X[1]^3*X[2]^5*
        X[3]*X[4]^5 + 9*X[1]^4*X[2]^5*X[3]*X[4]^5 - 9*\[Epsilon]*X[1]^4*
        X[2]^5*X[3]*X[4]^5 + 2*X[1]^5*X[2]^5*X[3]*X[4]^5 - 
       2*\[Epsilon]*X[1]^5*X[2]^5*X[3]*X[4]^5 + X[1]*X[2]^6*X[3]*X[4]^5 - 
       \[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^5 + 3*X[1]^2*X[2]^6*X[3]*X[4]^5 - 
       3*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^5 + 3*X[1]^3*X[2]^6*X[3]*X[4]^5 - 
       3*\[Epsilon]*X[1]^3*X[2]^6*X[3]*X[4]^5 + X[1]^4*X[2]^6*X[3]*X[4]^5 - 
       \[Epsilon]*X[1]^4*X[2]^6*X[3]*X[4]^5 + 34*X[1]^2*X[3]^2*X[4]^5 - 
       14*\[Epsilon]*X[1]^2*X[3]^2*X[4]^5 + 122*X[1]^3*X[3]^2*X[4]^5 - 
       52*\[Epsilon]*X[1]^3*X[3]^2*X[4]^5 + 162*X[1]^4*X[3]^2*X[4]^5 - 
       72*\[Epsilon]*X[1]^4*X[3]^2*X[4]^5 + 94*X[1]^5*X[3]^2*X[4]^5 - 
       44*\[Epsilon]*X[1]^5*X[3]^2*X[4]^5 + 20*X[1]^6*X[3]^2*X[4]^5 - 
       10*\[Epsilon]*X[1]^6*X[3]^2*X[4]^5 - 17*X[1]*X[2]*X[3]^2*X[4]^5 + 
       9*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^5 - 9*X[1]^2*X[2]*X[3]^2*X[4]^5 + 
       17*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^5 + 132*X[1]^3*X[2]*X[3]^2*
        X[4]^5 - 30*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^5 + 
       271*X[1]^4*X[2]*X[3]^2*X[4]^5 - 99*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
        X[4]^5 + 195*X[1]^5*X[2]*X[3]^2*X[4]^5 - 85*\[Epsilon]*X[1]^5*X[2]*
        X[3]^2*X[4]^5 + 48*X[1]^6*X[2]*X[3]^2*X[4]^5 - 
       24*\[Epsilon]*X[1]^6*X[2]*X[3]^2*X[4]^5 - 28*X[1]*X[2]^2*X[3]^2*
        X[4]^5 + 16*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^5 - 
       104*X[1]^2*X[2]^2*X[3]^2*X[4]^5 + 74*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
        X[4]^5 - 94*X[1]^3*X[2]^2*X[3]^2*X[4]^5 + 106*\[Epsilon]*X[1]^3*
        X[2]^2*X[3]^2*X[4]^5 + 48*X[1]^4*X[2]^2*X[3]^2*X[4]^5 + 
       36*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^5 + 102*X[1]^5*X[2]^2*X[3]^2*
        X[4]^5 - 30*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^5 + 
       36*X[1]^6*X[2]^2*X[3]^2*X[4]^5 - 18*\[Epsilon]*X[1]^6*X[2]^2*X[3]^2*
        X[4]^5 - 12*X[1]*X[2]^3*X[3]^2*X[4]^5 + 8*\[Epsilon]*X[1]*X[2]^3*
        X[3]^2*X[4]^5 - 72*X[1]^2*X[2]^3*X[3]^2*X[4]^5 + 
       52*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^5 - 132*X[1]^3*X[2]^3*X[3]^2*
        X[4]^5 + 107*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^5 - 
       88*X[1]^4*X[2]^3*X[3]^2*X[4]^5 + 86*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
        X[4]^5 - 8*X[1]^5*X[2]^3*X[3]^2*X[4]^5 + 19*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]^2*X[4]^5 + 8*X[1]^6*X[2]^3*X[3]^2*X[4]^5 - 
       4*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*X[4]^5 - 2*X[1]*X[2]^4*X[3]^2*
        X[4]^5 + 2*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^5 - 
       15*X[1]^2*X[2]^4*X[3]^2*X[4]^5 + 13*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*
        X[4]^5 - 33*X[1]^3*X[2]^4*X[3]^2*X[4]^5 + 28*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]^2*X[4]^5 - 29*X[1]^4*X[2]^4*X[3]^2*X[4]^5 + 
       25*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^5 - 9*X[1]^5*X[2]^4*X[3]^2*
        X[4]^5 + 8*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*X[4]^5 - 
       X[1]*X[2]^5*X[3]^2*X[4]^5 + \[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^5 - 
       4*X[1]^2*X[2]^5*X[3]^2*X[4]^5 + 4*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
        X[4]^5 - 5*X[1]^3*X[2]^5*X[3]^2*X[4]^5 + 5*\[Epsilon]*X[1]^3*X[2]^5*
        X[3]^2*X[4]^5 - 2*X[1]^4*X[2]^5*X[3]^2*X[4]^5 + 
       2*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^5 - 36*X[1]^3*X[3]^3*X[4]^5 + 
       16*\[Epsilon]*X[1]^3*X[3]^3*X[4]^5 - 92*X[1]^4*X[3]^3*X[4]^5 + 
       42*\[Epsilon]*X[1]^4*X[3]^3*X[4]^5 - 76*X[1]^5*X[3]^3*X[4]^5 + 
       36*\[Epsilon]*X[1]^5*X[3]^3*X[4]^5 - 20*X[1]^6*X[3]^3*X[4]^5 + 
       10*\[Epsilon]*X[1]^6*X[3]^3*X[4]^5 + 27*X[1]^2*X[2]*X[3]^3*X[4]^5 - 
       15*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^5 + 34*X[1]^3*X[2]*X[3]^3*
        X[4]^5 - 28*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^5 - 
       52*X[1]^4*X[2]*X[3]^3*X[4]^5 + 8*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
        X[4]^5 - 91*X[1]^5*X[2]*X[3]^3*X[4]^5 + 37*\[Epsilon]*X[1]^5*X[2]*
        X[3]^3*X[4]^5 - 32*X[1]^6*X[2]*X[3]^3*X[4]^5 + 
       16*\[Epsilon]*X[1]^6*X[2]*X[3]^3*X[4]^5 + 29*X[1]^2*X[2]^2*X[3]^3*
        X[4]^5 - 17*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^5 + 
       90*X[1]^3*X[2]^2*X[3]^3*X[4]^5 - 60*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
        X[4]^5 + 72*X[1]^4*X[2]^2*X[3]^3*X[4]^5 - 60*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^3*X[4]^5 - X[1]^5*X[2]^2*X[3]^3*X[4]^5 - 
       11*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*X[4]^5 - 12*X[1]^6*X[2]^2*X[3]^3*
        X[4]^5 + 6*\[Epsilon]*X[1]^6*X[2]^2*X[3]^3*X[4]^5 + 
       6*X[1]^2*X[2]^3*X[3]^3*X[4]^5 - 4*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*
        X[4]^5 + 29*X[1]^3*X[2]^3*X[3]^3*X[4]^5 - 20*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]^3*X[4]^5 + 38*X[1]^4*X[2]^3*X[3]^3*X[4]^5 - 
       28*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*X[4]^5 + 15*X[1]^5*X[2]^3*X[3]^3*
        X[4]^5 - 12*\[Epsilon]*X[1]^5*X[2]^3*X[3]^3*X[4]^5 + 
       X[1]^2*X[2]^4*X[3]^3*X[4]^5 - \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^5 + 
       2*X[1]^3*X[2]^4*X[3]^3*X[4]^5 - 2*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*
        X[4]^5 + X[1]^4*X[2]^4*X[3]^3*X[4]^5 - \[Epsilon]*X[1]^4*X[2]^4*
        X[3]^3*X[4]^5 + 19*X[1]^4*X[3]^4*X[4]^5 - 9*\[Epsilon]*X[1]^4*X[3]^4*
        X[4]^5 + 29*X[1]^5*X[3]^4*X[4]^5 - 14*\[Epsilon]*X[1]^5*X[3]^4*
        X[4]^5 + 10*X[1]^6*X[3]^4*X[4]^5 - 5*\[Epsilon]*X[1]^6*X[3]^4*
        X[4]^5 - 19*X[1]^3*X[2]*X[3]^4*X[4]^5 + 11*\[Epsilon]*X[1]^3*X[2]*
        X[3]^4*X[4]^5 - 21*X[1]^4*X[2]*X[3]^4*X[4]^5 + 
       15*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^5 + 8*X[1]^5*X[2]*X[3]^4*
        X[4]^5 - \[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^5 + 
       8*X[1]^6*X[2]*X[3]^4*X[4]^5 - 4*\[Epsilon]*X[1]^6*X[2]*X[3]^4*X[4]^5 - 
       10*X[1]^3*X[2]^2*X[3]^4*X[4]^5 + 6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
        X[4]^5 - 23*X[1]^4*X[2]^2*X[3]^4*X[4]^5 + 15*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^4*X[4]^5 - 11*X[1]^5*X[2]^2*X[3]^4*X[4]^5 + 
       8*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^5 - 4*X[1]^5*X[3]^5*X[4]^5 + 
       2*\[Epsilon]*X[1]^5*X[3]^5*X[4]^5 - 2*X[1]^6*X[3]^5*X[4]^5 + 
       \[Epsilon]*X[1]^6*X[3]^5*X[4]^5 + 5*X[1]^4*X[2]*X[3]^5*X[4]^5 - 
       3*\[Epsilon]*X[1]^4*X[2]*X[3]^5*X[4]^5 + 3*X[1]^5*X[2]*X[3]^5*X[4]^5 - 
       2*\[Epsilon]*X[1]^5*X[2]*X[3]^5*X[4]^5))/(4*(-1 + \[Epsilon])*
      (-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[2])^2*
      (1 + X[1] + X[1]*X[2] - X[1]*X[3])*(1 + X[1] + X[2] + X[1]*X[2] - 
       X[1]*X[3])*(-1 - X[1] + X[1]*X[3])*(1 + X[4])^2*
      (1 + X[4] + X[1]*X[4])^2*(1 + X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + 
       X[1]*X[2]*X[4] - X[1]*X[3]*X[4])*(X[2]*X[3] + X[4] + X[1]*X[4] + 
       X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c24 = -1/4*((-2 + dg)*s[1, 2]*X[1]^2*(1 + X[2] - X[3])*X[3]*
       (X[1]^2*X[2]^4*X[3] - \[Epsilon]*X[1]^2*X[2]^4*X[3] + 
        X[1]^2*X[2]^5*X[3] - \[Epsilon]*X[1]^2*X[2]^5*X[3] - 
        2*X[1]^2*X[2]^4*X[3]^2 + 2*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2 - 
        X[1]^2*X[2]^5*X[3]^2 + \[Epsilon]*X[1]^2*X[2]^5*X[3]^2 + 
        X[1]^2*X[2]^4*X[3]^3 - \[Epsilon]*X[1]^2*X[2]^4*X[3]^3 + 
        X[2]^2*X[4] - \[Epsilon]*X[2]^2*X[4] + 2*X[1]*X[2]^2*X[4] - 
        2*\[Epsilon]*X[1]*X[2]^2*X[4] + X[1]^2*X[2]^2*X[4] - 
        \[Epsilon]*X[1]^2*X[2]^2*X[4] + 2*X[2]^3*X[4] - 
        2*\[Epsilon]*X[2]^3*X[4] + 5*X[1]*X[2]^3*X[4] - 
        5*\[Epsilon]*X[1]*X[2]^3*X[4] + 4*X[1]^2*X[2]^3*X[4] - 
        4*\[Epsilon]*X[1]^2*X[2]^3*X[4] + X[1]^3*X[2]^3*X[4] - 
        \[Epsilon]*X[1]^3*X[2]^3*X[4] + X[2]^4*X[4] - \[Epsilon]*X[2]^4*
         X[4] + 4*X[1]*X[2]^4*X[4] - 4*\[Epsilon]*X[1]*X[2]^4*X[4] + 
        5*X[1]^2*X[2]^4*X[4] - 5*\[Epsilon]*X[1]^2*X[2]^4*X[4] + 
        2*X[1]^3*X[2]^4*X[4] - 2*\[Epsilon]*X[1]^3*X[2]^4*X[4] + 
        X[1]*X[2]^5*X[4] - \[Epsilon]*X[1]*X[2]^5*X[4] + 
        2*X[1]^2*X[2]^5*X[4] - 2*\[Epsilon]*X[1]^2*X[2]^5*X[4] + 
        X[1]^3*X[2]^5*X[4] - \[Epsilon]*X[1]^3*X[2]^5*X[4] - 
        X[2]^2*X[3]*X[4] + \[Epsilon]*X[2]^2*X[3]*X[4] - 
        4*X[1]*X[2]^2*X[3]*X[4] + 4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 
        3*X[1]^2*X[2]^2*X[3]*X[4] + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4] - 
        X[2]^3*X[3]*X[4] + \[Epsilon]*X[2]^3*X[3]*X[4] - 
        6*X[1]*X[2]^3*X[3]*X[4] + 6*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4] - 
        8*X[1]^2*X[2]^3*X[3]*X[4] + 8*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4] - 
        3*X[1]^3*X[2]^3*X[3]*X[4] + 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4] - 
        2*X[1]*X[2]^4*X[3]*X[4] + 2*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4] - 
        4*X[1]^2*X[2]^4*X[3]*X[4] + 4*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4] - 
        4*X[1]^3*X[2]^4*X[3]*X[4] + 4*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4] + 
        X[1]^2*X[2]^5*X[3]*X[4] - \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4] - 
        X[1]^3*X[2]^5*X[3]*X[4] + \[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4] + 
        2*X[1]*X[2]^2*X[3]^2*X[4] - 2*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] + 
        3*X[1]^2*X[2]^2*X[3]^2*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
         X[4] + X[1]*X[2]^3*X[3]^2*X[4] - \[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4] + 4*X[1]^2*X[2]^3*X[3]^2*X[4] - 4*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]^2*X[4] + 3*X[1]^3*X[2]^3*X[3]^2*X[4] - 3*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]^2*X[4] - 4*X[1]^2*X[2]^4*X[3]^2*X[4] + 
        4*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4] + 2*X[1]^3*X[2]^4*X[3]^2*
         X[4] - 2*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4] - 
        3*X[1]^2*X[2]^5*X[3]^2*X[4] + 3*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
         X[4] - X[1]^2*X[2]^2*X[3]^3*X[4] + \[Epsilon]*X[1]^2*X[2]^2*X[3]^3*
         X[4] - X[1]^3*X[2]^3*X[3]^3*X[4] + \[Epsilon]*X[1]^3*X[2]^3*X[3]^3*
         X[4] + 3*X[1]^2*X[2]^4*X[3]^3*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]^3*X[4] + X[2]*X[4]^2 - \[Epsilon]*X[2]*X[4]^2 + 
        3*X[1]*X[2]*X[4]^2 - 3*\[Epsilon]*X[1]*X[2]*X[4]^2 + 
        3*X[1]^2*X[2]*X[4]^2 - 3*\[Epsilon]*X[1]^2*X[2]*X[4]^2 + 
        X[1]^3*X[2]*X[4]^2 - \[Epsilon]*X[1]^3*X[2]*X[4]^2 + 
        4*X[2]^2*X[4]^2 - 4*\[Epsilon]*X[2]^2*X[4]^2 + 
        12*X[1]*X[2]^2*X[4]^2 - 12*\[Epsilon]*X[1]*X[2]^2*X[4]^2 + 
        12*X[1]^2*X[2]^2*X[4]^2 - 12*\[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 
        4*X[1]^3*X[2]^2*X[4]^2 - 4*\[Epsilon]*X[1]^3*X[2]^2*X[4]^2 + 
        5*X[2]^3*X[4]^2 - 5*\[Epsilon]*X[2]^3*X[4]^2 + 
        17*X[1]*X[2]^3*X[4]^2 - 17*\[Epsilon]*X[1]*X[2]^3*X[4]^2 + 
        19*X[1]^2*X[2]^3*X[4]^2 - 19*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 + 
        7*X[1]^3*X[2]^3*X[4]^2 - 7*\[Epsilon]*X[1]^3*X[2]^3*X[4]^2 + 
        2*X[2]^4*X[4]^2 - 2*\[Epsilon]*X[2]^4*X[4]^2 + 
        10*X[1]*X[2]^4*X[4]^2 - 10*\[Epsilon]*X[1]*X[2]^4*X[4]^2 + 
        14*X[1]^2*X[2]^4*X[4]^2 - 14*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 + 
        6*X[1]^3*X[2]^4*X[4]^2 - 6*\[Epsilon]*X[1]^3*X[2]^4*X[4]^2 + 
        2*X[1]*X[2]^5*X[4]^2 - 2*\[Epsilon]*X[1]*X[2]^5*X[4]^2 + 
        4*X[1]^2*X[2]^5*X[4]^2 - 4*\[Epsilon]*X[1]^2*X[2]^5*X[4]^2 + 
        2*X[1]^3*X[2]^5*X[4]^2 - 2*\[Epsilon]*X[1]^3*X[2]^5*X[4]^2 - 
        4*X[2]*X[3]*X[4]^2 + 2*\[Epsilon]*X[2]*X[3]*X[4]^2 - 
        15*X[1]*X[2]*X[3]*X[4]^2 + 9*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 - 
        18*X[1]^2*X[2]*X[3]*X[4]^2 + 12*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 - 
        7*X[1]^3*X[2]*X[3]*X[4]^2 + 5*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^2 - 
        6*X[2]^2*X[3]*X[4]^2 + 4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 - 
        30*X[1]*X[2]^2*X[3]*X[4]^2 + 22*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 - 
        42*X[1]^2*X[2]^2*X[3]*X[4]^2 + 32*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^2 - 18*X[1]^3*X[2]^2*X[3]*X[4]^2 + 14*\[Epsilon]*X[1]^3*X[2]^2*
         X[3]*X[4]^2 - 2*X[2]^3*X[3]*X[4]^2 + 2*\[Epsilon]*X[2]^3*X[3]*
         X[4]^2 - 19*X[1]*X[2]^3*X[3]*X[4]^2 + 17*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^2 - 36*X[1]^2*X[2]^3*X[3]*X[4]^2 + 32*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]*X[4]^2 - 19*X[1]^3*X[2]^3*X[3]*X[4]^2 + 17*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]*X[4]^2 - 4*X[1]*X[2]^4*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^2 - 13*X[1]^2*X[2]^4*X[3]*X[4]^2 + 
        13*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^2 - 10*X[1]^3*X[2]^4*X[3]*
         X[4]^2 + 10*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^2 - 
        X[1]^2*X[2]^5*X[3]*X[4]^2 + \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 - 
        2*X[1]^3*X[2]^5*X[3]*X[4]^2 + 2*\[Epsilon]*X[1]^3*X[2]^5*X[3]*
         X[4]^2 + 3*X[2]*X[3]^2*X[4]^2 - \[Epsilon]*X[2]*X[3]^2*X[4]^2 + 
        21*X[1]*X[2]*X[3]^2*X[4]^2 - 9*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 + 
        36*X[1]^2*X[2]*X[3]^2*X[4]^2 - 18*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^2 + 18*X[1]^3*X[2]*X[3]^2*X[4]^2 - 10*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^2 + 3*X[2]^2*X[3]^2*X[4]^2 - \[Epsilon]*X[2]^2*X[3]^2*
         X[4]^2 + 24*X[1]*X[2]^2*X[3]^2*X[4]^2 - 12*\[Epsilon]*X[1]*X[2]^2*
         X[3]^2*X[4]^2 + 51*X[1]^2*X[2]^2*X[3]^2*X[4]^2 - 
        29*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 30*X[1]^3*X[2]^2*X[3]^2*
         X[4]^2 - 18*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^2 + 
        5*X[1]*X[2]^3*X[3]^2*X[4]^2 - 3*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4]^2 + 20*X[1]^2*X[2]^3*X[3]^2*X[4]^2 - 14*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]^2*X[4]^2 + 17*X[1]^3*X[2]^3*X[3]^2*X[4]^2 - 
        13*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^2 - 2*X[1]^2*X[2]^4*X[3]^2*
         X[4]^2 + 2*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^2 + 
        4*X[1]^3*X[2]^4*X[3]^2*X[4]^2 - 4*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
         X[4]^2 - 3*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 3*\[Epsilon]*X[1]^2*X[2]^5*
         X[3]^2*X[4]^2 - 9*X[1]*X[2]*X[3]^3*X[4]^2 + 3*\[Epsilon]*X[1]*X[2]*
         X[3]^3*X[4]^2 - 30*X[1]^2*X[2]*X[3]^3*X[4]^2 + 
        12*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^2 - 22*X[1]^3*X[2]*X[3]^3*
         X[4]^2 + 10*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^2 - 
        6*X[1]*X[2]^2*X[3]^3*X[4]^2 + 2*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
         X[4]^2 - 24*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 10*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]^3*X[4]^2 - 22*X[1]^3*X[2]^2*X[3]^3*X[4]^2 + 
        10*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^2 - 3*X[1]^2*X[2]^3*X[3]^3*
         X[4]^2 + \[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^2 - 
        5*X[1]^3*X[2]^3*X[3]^3*X[4]^2 + 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*
         X[4]^2 + 3*X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 3*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]^3*X[4]^2 + 9*X[1]^2*X[2]*X[3]^4*X[4]^2 - 3*\[Epsilon]*X[1]^2*
         X[2]*X[3]^4*X[4]^2 + 13*X[1]^3*X[2]*X[3]^4*X[4]^2 - 
        5*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^2 + 3*X[1]^2*X[2]^2*X[3]^4*
         X[4]^2 - \[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^2 + 
        6*X[1]^3*X[2]^2*X[3]^4*X[4]^2 - 2*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
         X[4]^2 - 3*X[1]^3*X[2]*X[3]^5*X[4]^2 + \[Epsilon]*X[1]^3*X[2]*X[3]^5*
         X[4]^2 - 3*X[4]^3 + \[Epsilon]*X[4]^3 - 12*X[1]*X[4]^3 + 
        4*\[Epsilon]*X[1]*X[4]^3 - 18*X[1]^2*X[4]^3 + 6*\[Epsilon]*X[1]^2*
         X[4]^3 - 12*X[1]^3*X[4]^3 + 4*\[Epsilon]*X[1]^3*X[4]^3 - 
        3*X[1]^4*X[4]^3 + \[Epsilon]*X[1]^4*X[4]^3 - 5*X[2]*X[4]^3 + 
        \[Epsilon]*X[2]*X[4]^3 - 24*X[1]*X[2]*X[4]^3 + 6*\[Epsilon]*X[1]*X[2]*
         X[4]^3 - 42*X[1]^2*X[2]*X[4]^3 + 12*\[Epsilon]*X[1]^2*X[2]*X[4]^3 - 
        32*X[1]^3*X[2]*X[4]^3 + 10*\[Epsilon]*X[1]^3*X[2]*X[4]^3 - 
        9*X[1]^4*X[2]*X[4]^3 + 3*\[Epsilon]*X[1]^4*X[2]*X[4]^3 - 
        2*\[Epsilon]*X[2]^2*X[4]^3 - 8*X[1]*X[2]^2*X[4]^3 - 
        4*\[Epsilon]*X[1]*X[2]^2*X[4]^3 - 25*X[1]^2*X[2]^2*X[4]^3 + 
        \[Epsilon]*X[1]^2*X[2]^2*X[4]^3 - 26*X[1]^3*X[2]^2*X[4]^3 + 
        6*\[Epsilon]*X[1]^3*X[2]^2*X[4]^3 - 9*X[1]^4*X[2]^2*X[4]^3 + 
        3*\[Epsilon]*X[1]^4*X[2]^2*X[4]^3 + 3*X[2]^3*X[4]^3 - 
        3*\[Epsilon]*X[2]^3*X[4]^3 + 9*X[1]*X[2]^3*X[4]^3 - 
        11*\[Epsilon]*X[1]*X[2]^3*X[4]^3 + 6*X[1]^2*X[2]^3*X[4]^3 - 
        12*\[Epsilon]*X[1]^2*X[2]^3*X[4]^3 - 3*X[1]^3*X[2]^3*X[4]^3 - 
        3*\[Epsilon]*X[1]^3*X[2]^3*X[4]^3 - 3*X[1]^4*X[2]^3*X[4]^3 + 
        \[Epsilon]*X[1]^4*X[2]^3*X[4]^3 + X[2]^4*X[4]^3 - 
        \[Epsilon]*X[2]^4*X[4]^3 + 6*X[1]*X[2]^4*X[4]^3 - 
        6*\[Epsilon]*X[1]*X[2]^4*X[4]^3 + 9*X[1]^2*X[2]^4*X[4]^3 - 
        9*\[Epsilon]*X[1]^2*X[2]^4*X[4]^3 + 4*X[1]^3*X[2]^4*X[4]^3 - 
        4*\[Epsilon]*X[1]^3*X[2]^4*X[4]^3 + X[1]*X[2]^5*X[4]^3 - 
        \[Epsilon]*X[1]*X[2]^5*X[4]^3 + 2*X[1]^2*X[2]^5*X[4]^3 - 
        2*\[Epsilon]*X[1]^2*X[2]^5*X[4]^3 + X[1]^3*X[2]^5*X[4]^3 - 
        \[Epsilon]*X[1]^3*X[2]^5*X[4]^3 + 3*X[3]*X[4]^3 - 
        \[Epsilon]*X[3]*X[4]^3 + 24*X[1]*X[3]*X[4]^3 - 8*\[Epsilon]*X[1]*X[3]*
         X[4]^3 + 54*X[1]^2*X[3]*X[4]^3 - 18*\[Epsilon]*X[1]^2*X[3]*X[4]^3 + 
        48*X[1]^3*X[3]*X[4]^3 - 16*\[Epsilon]*X[1]^3*X[3]*X[4]^3 + 
        15*X[1]^4*X[3]*X[4]^3 - 5*\[Epsilon]*X[1]^4*X[3]*X[4]^3 + 
        X[2]*X[3]*X[4]^3 + 27*X[1]*X[2]*X[3]*X[4]^3 - 6*\[Epsilon]*X[1]*X[2]*
         X[3]*X[4]^3 + 87*X[1]^2*X[2]*X[3]*X[4]^3 - 24*\[Epsilon]*X[1]^2*X[2]*
         X[3]*X[4]^3 + 97*X[1]^3*X[2]*X[3]*X[4]^3 - 30*\[Epsilon]*X[1]^3*X[2]*
         X[3]*X[4]^3 + 36*X[1]^4*X[2]*X[3]*X[4]^3 - 12*\[Epsilon]*X[1]^4*X[2]*
         X[3]*X[4]^3 - 3*X[2]^2*X[3]*X[4]^3 + 2*\[Epsilon]*X[2]^2*X[3]*
         X[4]^3 - 6*X[1]*X[2]^2*X[3]*X[4]^3 + 10*\[Epsilon]*X[1]*X[2]^2*X[3]*
         X[4]^3 + 22*X[1]^2*X[2]^2*X[3]*X[4]^3 + 7*\[Epsilon]*X[1]^2*X[2]^2*
         X[3]*X[4]^3 + 52*X[1]^3*X[2]^2*X[3]*X[4]^3 - 10*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]*X[4]^3 + 27*X[1]^4*X[2]^2*X[3]*X[4]^3 - 
        9*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^3 - X[2]^3*X[3]*X[4]^3 + 
        \[Epsilon]*X[2]^3*X[3]*X[4]^3 - 11*X[1]*X[2]^3*X[3]*X[4]^3 + 
        10*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^3 - 18*X[1]^2*X[2]^3*X[3]*
         X[4]^3 + 20*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^3 - 
        2*X[1]^3*X[2]^3*X[3]*X[4]^3 + 9*\[Epsilon]*X[1]^3*X[2]^3*X[3]*
         X[4]^3 + 6*X[1]^4*X[2]^3*X[3]*X[4]^3 - 2*\[Epsilon]*X[1]^4*X[2]^3*
         X[3]*X[4]^3 - 2*X[1]*X[2]^4*X[3]*X[4]^3 + 2*\[Epsilon]*X[1]*X[2]^4*
         X[3]*X[4]^3 - 8*X[1]^2*X[2]^4*X[3]*X[4]^3 + 8*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]*X[4]^3 - 6*X[1]^3*X[2]^4*X[3]*X[4]^3 + 
        6*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^3 - X[1]^2*X[2]^5*X[3]*X[4]^3 + 
        \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^3 - X[1]^3*X[2]^5*X[3]*X[4]^3 + 
        \[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^3 - 12*X[1]*X[3]^2*X[4]^3 + 
        4*\[Epsilon]*X[1]*X[3]^2*X[4]^3 - 54*X[1]^2*X[3]^2*X[4]^3 + 
        18*\[Epsilon]*X[1]^2*X[3]^2*X[4]^3 - 72*X[1]^3*X[3]^2*X[4]^3 + 
        24*\[Epsilon]*X[1]^3*X[3]^2*X[4]^3 - 30*X[1]^4*X[3]^2*X[4]^3 + 
        10*\[Epsilon]*X[1]^4*X[3]^2*X[4]^3 + 7*X[2]*X[3]^2*X[4]^3 - 
        2*\[Epsilon]*X[2]*X[3]^2*X[4]^3 + 18*X[1]*X[2]*X[3]^2*X[4]^3 - 
        6*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^3 - 27*X[1]^2*X[2]*X[3]^2*X[4]^3 + 
        6*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^3 - 92*X[1]^3*X[2]*X[3]^2*
         X[4]^3 + 28*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^3 - 
        54*X[1]^4*X[2]*X[3]^2*X[4]^3 + 18*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
         X[4]^3 + 7*X[2]^2*X[3]^2*X[4]^3 - 2*\[Epsilon]*X[2]^2*X[3]^2*
         X[4]^3 + 34*X[1]*X[2]^2*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[1]*X[2]^2*
         X[3]^2*X[4]^3 + 41*X[1]^2*X[2]^2*X[3]^2*X[4]^3 - 
        20*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^3 - 12*X[1]^3*X[2]^2*X[3]^2*
         X[4]^3 - 2*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 
        27*X[1]^4*X[2]^2*X[3]^2*X[4]^3 + 9*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*
         X[4]^3 + 8*X[1]*X[2]^3*X[3]^2*X[4]^3 - 3*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^3 + 22*X[1]^2*X[2]^3*X[3]^2*X[4]^3 - 
        11*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 13*X[1]^3*X[2]^3*X[3]^2*
         X[4]^3 - 9*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^3 - 
        3*X[1]^4*X[2]^3*X[3]^2*X[4]^3 + \[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
         X[4]^3 + 2*X[1]^3*X[2]^4*X[3]^2*X[4]^3 - 2*\[Epsilon]*X[1]^3*X[2]^4*
         X[3]^2*X[4]^3 - X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 
        \[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 18*X[1]^2*X[3]^3*X[4]^3 - 
        6*\[Epsilon]*X[1]^2*X[3]^3*X[4]^3 + 48*X[1]^3*X[3]^3*X[4]^3 - 
        16*\[Epsilon]*X[1]^3*X[3]^3*X[4]^3 + 30*X[1]^4*X[3]^3*X[4]^3 - 
        10*\[Epsilon]*X[1]^4*X[3]^3*X[4]^3 - 21*X[1]*X[2]*X[3]^3*X[4]^3 + 
        6*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^3 - 39*X[1]^2*X[2]*X[3]^3*X[4]^3 + 
        12*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^3 + 14*X[1]^3*X[2]*X[3]^3*
         X[4]^3 - 4*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^3 + 
        36*X[1]^4*X[2]*X[3]^3*X[4]^3 - 12*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
         X[4]^3 - 14*X[1]*X[2]^2*X[3]^3*X[4]^3 + 4*\[Epsilon]*X[1]*X[2]^2*
         X[3]^3*X[4]^3 - 45*X[1]^2*X[2]^2*X[3]^3*X[4]^3 + 
        14*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^3 - 28*X[1]^3*X[2]^2*X[3]^3*
         X[4]^3 + 10*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^3 + 
        9*X[1]^4*X[2]^2*X[3]^3*X[4]^3 - 3*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*
         X[4]^3 - 7*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 2*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]^3*X[4]^3 - 8*X[1]^3*X[2]^3*X[3]^3*X[4]^3 + 
        3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^3 + X[1]^2*X[2]^4*X[3]^3*
         X[4]^3 - \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^3 - 
        12*X[1]^3*X[3]^4*X[4]^3 + 4*\[Epsilon]*X[1]^3*X[3]^4*X[4]^3 - 
        15*X[1]^4*X[3]^4*X[4]^3 + 5*\[Epsilon]*X[1]^4*X[3]^4*X[4]^3 + 
        21*X[1]^2*X[2]*X[3]^4*X[4]^3 - 6*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
         X[4]^3 + 20*X[1]^3*X[2]*X[3]^4*X[4]^3 - 6*\[Epsilon]*X[1]^3*X[2]*
         X[3]^4*X[4]^3 - 9*X[1]^4*X[2]*X[3]^4*X[4]^3 + 3*\[Epsilon]*X[1]^4*
         X[2]*X[3]^4*X[4]^3 + 7*X[1]^2*X[2]^2*X[3]^4*X[4]^3 - 
        2*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^3 + 14*X[1]^3*X[2]^2*X[3]^4*
         X[4]^3 - 4*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 + 
        3*X[1]^4*X[3]^5*X[4]^3 - \[Epsilon]*X[1]^4*X[3]^5*X[4]^3 - 
        7*X[1]^3*X[2]*X[3]^5*X[4]^3 + 2*\[Epsilon]*X[1]^3*X[2]*X[3]^5*
         X[4]^3 - X[4]^4 - 4*X[1]*X[4]^4 - 6*X[1]^2*X[4]^4 - 
        4*X[1]^3*X[4]^4 - X[1]^4*X[4]^4 - 2*X[2]*X[4]^4 - 
        9*X[1]*X[2]*X[4]^4 - 15*X[1]^2*X[2]*X[4]^4 - 11*X[1]^3*X[2]*X[4]^4 - 
        3*X[1]^4*X[2]*X[4]^4 - X[2]^2*X[4]^4 - 6*X[1]*X[2]^2*X[4]^4 - 
        12*X[1]^2*X[2]^2*X[4]^4 - 10*X[1]^3*X[2]^2*X[4]^4 - 
        3*X[1]^4*X[2]^2*X[4]^4 - X[1]*X[2]^3*X[4]^4 - 
        3*X[1]^2*X[2]^3*X[4]^4 - 3*X[1]^3*X[2]^3*X[4]^4 - 
        X[1]^4*X[2]^3*X[4]^4 + 4*X[3]*X[4]^4 - \[Epsilon]*X[3]*X[4]^4 + 
        20*X[1]*X[3]*X[4]^4 - 4*\[Epsilon]*X[1]*X[3]*X[4]^4 + 
        36*X[1]^2*X[3]*X[4]^4 - 6*\[Epsilon]*X[1]^2*X[3]*X[4]^4 + 
        28*X[1]^3*X[3]*X[4]^4 - 4*\[Epsilon]*X[1]^3*X[3]*X[4]^4 + 
        8*X[1]^4*X[3]*X[4]^4 - \[Epsilon]*X[1]^4*X[3]*X[4]^4 + 
        7*X[2]*X[3]*X[4]^4 - 2*\[Epsilon]*X[2]*X[3]*X[4]^4 + 
        39*X[1]*X[2]*X[3]*X[4]^4 - 9*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^4 + 
        78*X[1]^2*X[2]*X[3]*X[4]^4 - 15*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 + 
        67*X[1]^3*X[2]*X[3]*X[4]^4 - 11*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 + 
        21*X[1]^4*X[2]*X[3]*X[4]^4 - 3*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 + 
        3*X[2]^2*X[3]*X[4]^4 - \[Epsilon]*X[2]^2*X[3]*X[4]^4 + 
        22*X[1]*X[2]^2*X[3]*X[4]^4 - 6*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 + 
        53*X[1]^2*X[2]^2*X[3]*X[4]^4 - 12*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^4 + 52*X[1]^3*X[2]^2*X[3]*X[4]^4 - 10*\[Epsilon]*X[1]^3*X[2]^2*
         X[3]*X[4]^4 + 18*X[1]^4*X[2]^2*X[3]*X[4]^4 - 3*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]*X[4]^4 + 3*X[1]*X[2]^3*X[3]*X[4]^4 - 
        \[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^4 + 11*X[1]^2*X[2]^3*X[3]*X[4]^4 - 
        3*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^4 + 13*X[1]^3*X[2]^3*X[3]*
         X[4]^4 - 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^4 + 
        5*X[1]^4*X[2]^3*X[3]*X[4]^4 - \[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^4 - 
        16*X[1]*X[3]^2*X[4]^4 + 4*\[Epsilon]*X[1]*X[3]^2*X[4]^4 - 
        54*X[1]^2*X[3]^2*X[4]^4 + 12*\[Epsilon]*X[1]^2*X[3]^2*X[4]^4 - 
        60*X[1]^3*X[3]^2*X[4]^4 + 12*\[Epsilon]*X[1]^3*X[3]^2*X[4]^4 - 
        22*X[1]^4*X[3]^2*X[4]^4 + 4*\[Epsilon]*X[1]^4*X[3]^2*X[4]^4 + 
        5*X[2]*X[3]^2*X[4]^4 - \[Epsilon]*X[2]*X[3]^2*X[4]^4 - 
        6*X[1]*X[2]*X[3]^2*X[4]^4 + 3*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^4 - 
        69*X[1]^2*X[2]*X[3]^2*X[4]^4 + 18*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^4 - 103*X[1]^3*X[2]*X[3]^2*X[4]^4 + 23*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^4 - 45*X[1]^4*X[2]*X[3]^2*X[4]^4 + 
        9*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^4 + 5*X[2]^2*X[3]^2*X[4]^4 - 
        \[Epsilon]*X[2]^2*X[3]^2*X[4]^4 + 14*X[1]*X[2]^2*X[3]^2*X[4]^4 - 
        2*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^4 - 10*X[1]^2*X[2]^2*X[3]^2*
         X[4]^4 + 5*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^4 - 
        46*X[1]^3*X[2]^2*X[3]^2*X[4]^4 + 12*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
         X[4]^4 - 27*X[1]^4*X[2]^2*X[3]^2*X[4]^4 + 6*\[Epsilon]*X[1]^4*X[2]^2*
         X[3]^2*X[4]^4 + 5*X[1]*X[2]^3*X[3]^2*X[4]^4 - \[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^4 + 7*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 
        \[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 2*X[1]^3*X[2]^3*X[3]^2*
         X[4]^4 + \[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^4 - 
        4*X[1]^4*X[2]^3*X[3]^2*X[4]^4 + \[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
         X[4]^4 + 24*X[1]^2*X[3]^3*X[4]^4 - 6*\[Epsilon]*X[1]^2*X[3]^3*
         X[4]^4 + 52*X[1]^3*X[3]^3*X[4]^4 - 12*\[Epsilon]*X[1]^3*X[3]^3*
         X[4]^4 + 28*X[1]^4*X[3]^3*X[4]^4 - 6*\[Epsilon]*X[1]^4*X[3]^3*
         X[4]^4 - 15*X[1]*X[2]*X[3]^3*X[4]^4 + 3*\[Epsilon]*X[1]*X[2]*X[3]^3*
         X[4]^4 - 9*X[1]^2*X[2]*X[3]^3*X[4]^4 + 44*X[1]^3*X[2]*X[3]^3*
         X[4]^4 - 12*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^4 + 
        39*X[1]^4*X[2]*X[3]^3*X[4]^4 - 9*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
         X[4]^4 - 10*X[1]*X[2]^2*X[3]^3*X[4]^4 + 2*\[Epsilon]*X[1]*X[2]^2*
         X[3]^3*X[4]^4 - 27*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 
        5*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^4 - 6*X[1]^3*X[2]^2*X[3]^3*
         X[4]^4 + 12*X[1]^4*X[2]^2*X[3]^3*X[4]^4 - 3*\[Epsilon]*X[1]^4*X[2]^2*
         X[3]^3*X[4]^4 - 5*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 
        \[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 - 5*X[1]^3*X[2]^3*X[3]^3*
         X[4]^4 + \[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^4 - 
        16*X[1]^3*X[3]^4*X[4]^4 + 4*\[Epsilon]*X[1]^3*X[3]^4*X[4]^4 - 
        17*X[1]^4*X[3]^4*X[4]^4 + 4*\[Epsilon]*X[1]^4*X[3]^4*X[4]^4 + 
        15*X[1]^2*X[2]*X[3]^4*X[4]^4 - 3*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
         X[4]^4 + 8*X[1]^3*X[2]*X[3]^4*X[4]^4 - \[Epsilon]*X[1]^3*X[2]*X[3]^4*
         X[4]^4 - 12*X[1]^4*X[2]*X[3]^4*X[4]^4 + 3*\[Epsilon]*X[1]^4*X[2]*
         X[3]^4*X[4]^4 + 5*X[1]^2*X[2]^2*X[3]^4*X[4]^4 - 
        \[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^4 + 10*X[1]^3*X[2]^2*X[3]^4*
         X[4]^4 - 2*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^4 + 
        4*X[1]^4*X[3]^5*X[4]^4 - \[Epsilon]*X[1]^4*X[3]^5*X[4]^4 - 
        5*X[1]^3*X[2]*X[3]^5*X[4]^4 + \[Epsilon]*X[1]^3*X[2]*X[3]^5*X[4]^4 + 
        X[3]*X[4]^5 + 4*X[1]*X[3]*X[4]^5 + 6*X[1]^2*X[3]*X[4]^5 + 
        4*X[1]^3*X[3]*X[4]^5 + X[1]^4*X[3]*X[4]^5 + 2*X[2]*X[3]*X[4]^5 + 
        9*X[1]*X[2]*X[3]*X[4]^5 + 15*X[1]^2*X[2]*X[3]*X[4]^5 + 
        11*X[1]^3*X[2]*X[3]*X[4]^5 + 3*X[1]^4*X[2]*X[3]*X[4]^5 + 
        X[2]^2*X[3]*X[4]^5 + 6*X[1]*X[2]^2*X[3]*X[4]^5 + 
        12*X[1]^2*X[2]^2*X[3]*X[4]^5 + 10*X[1]^3*X[2]^2*X[3]*X[4]^5 + 
        3*X[1]^4*X[2]^2*X[3]*X[4]^5 + X[1]*X[2]^3*X[3]*X[4]^5 + 
        3*X[1]^2*X[2]^3*X[3]*X[4]^5 + 3*X[1]^3*X[2]^3*X[3]*X[4]^5 + 
        X[1]^4*X[2]^3*X[3]*X[4]^5 - 4*X[1]*X[3]^2*X[4]^5 - 
        12*X[1]^2*X[3]^2*X[4]^5 - 12*X[1]^3*X[3]^2*X[4]^5 - 
        4*X[1]^4*X[3]^2*X[4]^5 + X[2]*X[3]^2*X[4]^5 - 3*X[1]*X[2]*X[3]^2*
         X[4]^5 - 18*X[1]^2*X[2]*X[3]^2*X[4]^5 - 23*X[1]^3*X[2]*X[3]^2*
         X[4]^5 - 9*X[1]^4*X[2]*X[3]^2*X[4]^5 + X[2]^2*X[3]^2*X[4]^5 + 
        2*X[1]*X[2]^2*X[3]^2*X[4]^5 - 5*X[1]^2*X[2]^2*X[3]^2*X[4]^5 - 
        12*X[1]^3*X[2]^2*X[3]^2*X[4]^5 - 6*X[1]^4*X[2]^2*X[3]^2*X[4]^5 + 
        X[1]*X[2]^3*X[3]^2*X[4]^5 + X[1]^2*X[2]^3*X[3]^2*X[4]^5 - 
        X[1]^3*X[2]^3*X[3]^2*X[4]^5 - X[1]^4*X[2]^3*X[3]^2*X[4]^5 + 
        6*X[1]^2*X[3]^3*X[4]^5 + 12*X[1]^3*X[3]^3*X[4]^5 + 
        6*X[1]^4*X[3]^3*X[4]^5 - 3*X[1]*X[2]*X[3]^3*X[4]^5 + 
        12*X[1]^3*X[2]*X[3]^3*X[4]^5 + 9*X[1]^4*X[2]*X[3]^3*X[4]^5 - 
        2*X[1]*X[2]^2*X[3]^3*X[4]^5 - 5*X[1]^2*X[2]^2*X[3]^3*X[4]^5 + 
        3*X[1]^4*X[2]^2*X[3]^3*X[4]^5 - X[1]^2*X[2]^3*X[3]^3*X[4]^5 - 
        X[1]^3*X[2]^3*X[3]^3*X[4]^5 - 4*X[1]^3*X[3]^4*X[4]^5 - 
        4*X[1]^4*X[3]^4*X[4]^5 + 3*X[1]^2*X[2]*X[3]^4*X[4]^5 + 
        X[1]^3*X[2]*X[3]^4*X[4]^5 - 3*X[1]^4*X[2]*X[3]^4*X[4]^5 + 
        X[1]^2*X[2]^2*X[3]^4*X[4]^5 + 2*X[1]^3*X[2]^2*X[3]^4*X[4]^5 + 
        X[1]^4*X[3]^5*X[4]^5 - X[1]^3*X[2]*X[3]^5*X[4]^5))/
      ((-1 + \[Epsilon])*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[2])^2*
       (1 + X[1] + X[1]*X[2] - X[1]*X[3])*(1 + X[1] + X[2] + X[1]*X[2] - 
        X[1]*X[3])*(-1 - X[1] + X[1]*X[3])*(1 + X[4])^2*
       (-1 + X[3] + X[3]*X[4])*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c35 = ((-2 + dg)*s[1, 2]*X[2]*(X[2]^3*X[3]^2 + 4*X[1]*X[2]^3*X[3]^2 - 
       \[Epsilon]*X[1]*X[2]^3*X[3]^2 + 3*X[1]^2*X[2]^3*X[3]^2 - 
       \[Epsilon]*X[1]^2*X[2]^3*X[3]^2 - X[2]^3*X[3]^3 - 
       5*X[1]*X[2]^3*X[3]^3 + \[Epsilon]*X[1]*X[2]^3*X[3]^3 - 
       6*X[1]^2*X[2]^3*X[3]^3 + 2*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3 + 
       X[1]*X[2]^3*X[3]^4 + 3*X[1]^2*X[2]^3*X[3]^4 - \[Epsilon]*X[1]^2*X[2]^3*
        X[3]^4 + X[2]^2*X[3]*X[4] + 5*X[1]*X[2]^2*X[3]*X[4] - 
       \[Epsilon]*X[1]*X[2]^2*X[3]*X[4] + 8*X[1]^2*X[2]^2*X[3]*X[4] - 
       3*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4] + 5*X[1]^3*X[2]^2*X[3]*X[4] - 
       3*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4] + X[1]^4*X[2]^2*X[3]*X[4] - 
       \[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4] + X[2]^3*X[3]*X[4] + 
       5*X[1]*X[2]^3*X[3]*X[4] - \[Epsilon]*X[1]*X[2]^3*X[3]*X[4] + 
       10*X[1]^2*X[2]^3*X[3]*X[4] - 5*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4] + 
       9*X[1]^3*X[2]^3*X[3]*X[4] - 7*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4] + 
       3*X[1]^4*X[2]^3*X[3]*X[4] - 3*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4] + 
       3*X[1]^2*X[2]^4*X[3]*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4] + 
       6*X[1]^3*X[2]^4*X[3]*X[4] - 6*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4] + 
       3*X[1]^4*X[2]^4*X[3]*X[4] - 3*\[Epsilon]*X[1]^4*X[2]^4*X[3]*X[4] + 
       X[1]^2*X[2]^5*X[3]*X[4] - \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4] + 
       2*X[1]^3*X[2]^5*X[3]*X[4] - 2*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4] + 
       X[1]^4*X[2]^5*X[3]*X[4] - \[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4] - 
       3*X[1]*X[2]^2*X[3]^2*X[4] - 15*X[1]^2*X[2]^2*X[3]^2*X[4] + 
       6*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4] - 16*X[1]^3*X[2]^2*X[3]^2*
        X[4] + 10*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4] - 
       4*X[1]^4*X[2]^2*X[3]^2*X[4] + 4*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4] + 
       X[2]^3*X[3]^2*X[4] + 2*X[1]*X[2]^3*X[3]^2*X[4] - 
       \[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4] - 11*X[1]^2*X[2]^3*X[3]^2*X[4] + 
       7*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4] - 21*X[1]^3*X[2]^3*X[3]^2*
        X[4] + 17*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4] - 
       9*X[1]^4*X[2]^3*X[3]^2*X[4] + 9*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4] - 
       4*X[1]^2*X[2]^4*X[3]^2*X[4] + 4*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4] - 
       10*X[1]^3*X[2]^4*X[3]^2*X[4] + 10*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
        X[4] - 6*X[1]^4*X[2]^4*X[3]^2*X[4] + 6*\[Epsilon]*X[1]^4*X[2]^4*
        X[3]^2*X[4] - X[1]^2*X[2]^5*X[3]^2*X[4] + \[Epsilon]*X[1]^2*X[2]^5*
        X[3]^2*X[4] - 2*X[1]^3*X[2]^5*X[3]^2*X[4] + 2*\[Epsilon]*X[1]^3*
        X[2]^5*X[3]^2*X[4] - X[1]^4*X[2]^5*X[3]^2*X[4] + 
       \[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4] + X[1]*X[2]^2*X[3]^3*X[4] + 
       9*X[1]^2*X[2]^2*X[3]^3*X[4] - 4*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4] + 
       18*X[1]^3*X[2]^2*X[3]^3*X[4] - 12*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
        X[4] + 6*X[1]^4*X[2]^2*X[3]^3*X[4] - 6*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^3*X[4] - 3*X[2]^3*X[3]^3*X[4] - 13*X[1]*X[2]^3*X[3]^3*X[4] + 
       3*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4] - 8*X[1]^2*X[2]^3*X[3]^3*X[4] + 
       \[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4] + 15*X[1]^3*X[2]^3*X[3]^3*X[4] - 
       13*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4] + 9*X[1]^4*X[2]^3*X[3]^3*
        X[4] - 9*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*X[4] + 
       X[1]^2*X[2]^4*X[3]^3*X[4] - \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4] + 
       4*X[1]^3*X[2]^4*X[3]^3*X[4] - 4*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4] + 
       3*X[1]^4*X[2]^4*X[3]^3*X[4] - 3*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4] - 
       X[2]^2*X[3]^4*X[4] - 4*X[1]*X[2]^2*X[3]^4*X[4] + 
       \[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4] - 5*X[1]^2*X[2]^2*X[3]^4*X[4] + 
       2*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4] - 8*X[1]^3*X[2]^2*X[3]^4*X[4] + 
       6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4] - 4*X[1]^4*X[2]^2*X[3]^4*X[4] + 
       4*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*X[4] + 3*X[1]*X[2]^3*X[3]^4*X[4] + 
       9*X[1]^2*X[2]^3*X[3]^4*X[4] - 3*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4] - 
       3*X[1]^3*X[2]^3*X[3]^4*X[4] + 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4] - 
       3*X[1]^4*X[2]^3*X[3]^4*X[4] + 3*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4] + 
       X[1]*X[2]^2*X[3]^5*X[4] + 3*X[1]^2*X[2]^2*X[3]^5*X[4] - 
       \[Epsilon]*X[1]^2*X[2]^2*X[3]^5*X[4] + X[1]^3*X[2]^2*X[3]^5*X[4] - 
       \[Epsilon]*X[1]^3*X[2]^2*X[3]^5*X[4] + X[1]^4*X[2]^2*X[3]^5*X[4] - 
       \[Epsilon]*X[1]^4*X[2]^2*X[3]^5*X[4] + X[1]^2*X[2]*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]*X[4]^2 + 3*X[1]^3*X[2]*X[4]^2 - 
       3*\[Epsilon]*X[1]^3*X[2]*X[4]^2 + 3*X[1]^4*X[2]*X[4]^2 - 
       3*\[Epsilon]*X[1]^4*X[2]*X[4]^2 + X[1]^5*X[2]*X[4]^2 - 
       \[Epsilon]*X[1]^5*X[2]*X[4]^2 + 4*X[1]^2*X[2]^2*X[4]^2 - 
       4*\[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 12*X[1]^3*X[2]^2*X[4]^2 - 
       12*\[Epsilon]*X[1]^3*X[2]^2*X[4]^2 + 12*X[1]^4*X[2]^2*X[4]^2 - 
       12*\[Epsilon]*X[1]^4*X[2]^2*X[4]^2 + 4*X[1]^5*X[2]^2*X[4]^2 - 
       4*\[Epsilon]*X[1]^5*X[2]^2*X[4]^2 + 6*X[1]^2*X[2]^3*X[4]^2 - 
       6*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 + 18*X[1]^3*X[2]^3*X[4]^2 - 
       18*\[Epsilon]*X[1]^3*X[2]^3*X[4]^2 + 18*X[1]^4*X[2]^3*X[4]^2 - 
       18*\[Epsilon]*X[1]^4*X[2]^3*X[4]^2 + 6*X[1]^5*X[2]^3*X[4]^2 - 
       6*\[Epsilon]*X[1]^5*X[2]^3*X[4]^2 + 4*X[1]^2*X[2]^4*X[4]^2 - 
       4*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 + 12*X[1]^3*X[2]^4*X[4]^2 - 
       12*\[Epsilon]*X[1]^3*X[2]^4*X[4]^2 + 12*X[1]^4*X[2]^4*X[4]^2 - 
       12*\[Epsilon]*X[1]^4*X[2]^4*X[4]^2 + 4*X[1]^5*X[2]^4*X[4]^2 - 
       4*\[Epsilon]*X[1]^5*X[2]^4*X[4]^2 + X[1]^2*X[2]^5*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]^5*X[4]^2 + 3*X[1]^3*X[2]^5*X[4]^2 - 
       3*\[Epsilon]*X[1]^3*X[2]^5*X[4]^2 + 3*X[1]^4*X[2]^5*X[4]^2 - 
       3*\[Epsilon]*X[1]^4*X[2]^5*X[4]^2 + X[1]^5*X[2]^5*X[4]^2 - 
       \[Epsilon]*X[1]^5*X[2]^5*X[4]^2 + X[2]*X[3]*X[4]^2 + 
       5*X[1]*X[2]*X[3]*X[4]^2 - \[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 
       4*X[1]^2*X[2]*X[3]*X[4]^2 + \[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 - 
       8*X[1]^3*X[2]*X[3]*X[4]^2 + 10*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^2 - 
       13*X[1]^4*X[2]*X[3]*X[4]^2 + 13*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^2 - 
       5*X[1]^5*X[2]*X[3]*X[4]^2 + 5*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^2 + 
       2*X[2]^2*X[3]*X[4]^2 + 10*X[1]*X[2]^2*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 6*X[1]^2*X[2]^2*X[3]*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 - 26*X[1]^3*X[2]^2*X[3]*
        X[4]^2 + 30*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^2 - 
       40*X[1]^4*X[2]^2*X[3]*X[4]^2 + 40*\[Epsilon]*X[1]^4*X[2]^2*X[3]*
        X[4]^2 - 16*X[1]^5*X[2]^2*X[3]*X[4]^2 + 16*\[Epsilon]*X[1]^5*X[2]^2*
        X[3]*X[4]^2 + X[2]^3*X[3]*X[4]^2 + 5*X[1]*X[2]^3*X[3]*X[4]^2 - 
       \[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + X[1]^2*X[2]^3*X[3]*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^2 - 27*X[1]^3*X[2]^3*X[3]*
        X[4]^2 + 29*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^2 - 
       42*X[1]^4*X[2]^3*X[3]*X[4]^2 + 42*\[Epsilon]*X[1]^4*X[2]^3*X[3]*
        X[4]^2 - 18*X[1]^5*X[2]^3*X[3]*X[4]^2 + 18*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]*X[4]^2 - 8*X[1]^3*X[2]^4*X[3]*X[4]^2 + 8*\[Epsilon]*X[1]^3*
        X[2]^4*X[3]*X[4]^2 - 16*X[1]^4*X[2]^4*X[3]*X[4]^2 + 
       16*\[Epsilon]*X[1]^4*X[2]^4*X[3]*X[4]^2 - 8*X[1]^5*X[2]^4*X[3]*
        X[4]^2 + 8*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^2 + 
       X[1]^2*X[2]^5*X[3]*X[4]^2 - \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 + 
       X[1]^3*X[2]^5*X[3]*X[4]^2 - \[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^2 - 
       X[1]^4*X[2]^5*X[3]*X[4]^2 + \[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4]^2 - 
       X[1]^5*X[2]^5*X[3]*X[4]^2 + \[Epsilon]*X[1]^5*X[2]^5*X[3]*X[4]^2 - 
       2*X[1]*X[2]*X[3]^2*X[4]^2 - 5*X[1]^2*X[2]*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^2 + 9*X[1]^3*X[2]*X[3]^2*X[4]^2 - 
       13*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^2 + 22*X[1]^4*X[2]*X[3]^2*
        X[4]^2 - 22*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^2 + 
       10*X[1]^5*X[2]*X[3]^2*X[4]^2 - 10*\[Epsilon]*X[1]^5*X[2]*X[3]^2*
        X[4]^2 - X[2]^2*X[3]^2*X[4]^2 - 9*X[1]*X[2]^2*X[3]^2*X[4]^2 + 
       \[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 20*X[1]^2*X[2]^2*X[3]^2*
        X[4]^2 + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 
       11*X[1]^3*X[2]^2*X[3]^2*X[4]^2 - 21*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
        X[4]^2 + 47*X[1]^4*X[2]^2*X[3]^2*X[4]^2 - 47*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^2*X[4]^2 + 24*X[1]^5*X[2]^2*X[3]^2*X[4]^2 - 
       24*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^2 - X[2]^3*X[3]^2*X[4]^2 - 
       7*X[1]*X[2]^3*X[3]^2*X[4]^2 + \[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^2 - 
       20*X[1]^2*X[2]^3*X[3]^2*X[4]^2 + 9*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*
        X[4]^2 - 6*X[1]^3*X[2]^3*X[3]^2*X[4]^2 + 26*X[1]^4*X[2]^3*X[3]^2*
        X[4]^2 - 26*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^2 + 
       18*X[1]^5*X[2]^3*X[3]^2*X[4]^2 - 18*\[Epsilon]*X[1]^5*X[2]^3*X[3]^2*
        X[4]^2 - 7*X[1]^2*X[2]^4*X[3]^2*X[4]^2 + 7*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^2*X[4]^2 - 12*X[1]^3*X[2]^4*X[3]^2*X[4]^2 + 
       12*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^2 - X[1]^4*X[2]^4*X[3]^2*
        X[4]^2 + \[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^2 + 
       4*X[1]^5*X[2]^4*X[3]^2*X[4]^2 - 4*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*
        X[4]^2 - 2*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 2*\[Epsilon]*X[1]^2*X[2]^5*
        X[3]^2*X[4]^2 - 4*X[1]^3*X[2]^5*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^2 - 2*X[1]^4*X[2]^5*X[3]^2*
        X[4]^2 + 2*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^2 - 
       X[1]*X[2]*X[3]^3*X[4]^2 - 4*X[1]^2*X[2]*X[3]^3*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^2 - 9*X[1]^3*X[2]*X[3]^3*X[4]^2 + 
       9*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^2 - 18*X[1]^4*X[2]*X[3]^3*
        X[4]^2 + 18*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^2 - 
       10*X[1]^5*X[2]*X[3]^3*X[4]^2 + 10*\[Epsilon]*X[1]^5*X[2]*X[3]^3*
        X[4]^2 - X[2]^2*X[3]^3*X[4]^2 - 2*X[1]*X[2]^2*X[3]^3*X[4]^2 + 
       \[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^2 + 9*X[1]^2*X[2]^2*X[3]^3*X[4]^2 - 
       3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 9*X[1]^3*X[2]^2*X[3]^3*
        X[4]^2 - \[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^2 - 
       21*X[1]^4*X[2]^2*X[3]^3*X[4]^2 + 21*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*
        X[4]^2 - 16*X[1]^5*X[2]^2*X[3]^3*X[4]^2 + 16*\[Epsilon]*X[1]^5*X[2]^2*
        X[3]^3*X[4]^2 - 3*X[2]^3*X[3]^3*X[4]^2 - 11*X[1]*X[2]^3*X[3]^3*
        X[4]^2 + 3*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^2 + 18*X[1]^3*X[2]^3*X[3]^3*
        X[4]^2 - 14*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^2 + 
       2*X[1]^4*X[2]^3*X[3]^3*X[4]^2 - 2*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
        X[4]^2 - 6*X[1]^5*X[2]^3*X[3]^3*X[4]^2 + 6*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]^3*X[4]^2 + X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^2 + 6*X[1]^3*X[2]^4*X[3]^3*
        X[4]^2 - 6*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^2 + 
       5*X[1]^4*X[2]^4*X[3]^3*X[4]^2 - 5*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*
        X[4]^2 - X[2]*X[3]^4*X[4]^2 - 3*X[1]*X[2]*X[3]^4*X[4]^2 + 
       \[Epsilon]*X[1]*X[2]*X[3]^4*X[4]^2 + 2*X[1]^2*X[2]*X[3]^4*X[4]^2 + 
       8*X[1]^3*X[2]*X[3]^4*X[4]^2 - 4*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^2 + 
       7*X[1]^4*X[2]*X[3]^4*X[4]^2 - 7*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^2 + 
       5*X[1]^5*X[2]*X[3]^4*X[4]^2 - 5*\[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^2 - 
       3*X[2]^2*X[3]^4*X[4]^2 - 11*X[1]*X[2]^2*X[3]^4*X[4]^2 + 
       3*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^2 - 8*X[1]^2*X[2]^2*X[3]^4*
        X[4]^2 + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^2 - 
       7*X[1]^3*X[2]^2*X[3]^4*X[4]^2 + 5*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
        X[4]^2 + X[1]^4*X[2]^2*X[3]^4*X[4]^2 - \[Epsilon]*X[1]^4*X[2]^2*
        X[3]^4*X[4]^2 + 4*X[1]^5*X[2]^2*X[3]^4*X[4]^2 - 
       4*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^2 + 3*X[1]*X[2]^3*X[3]^4*
        X[4]^2 + 10*X[1]^2*X[2]^3*X[3]^4*X[4]^2 - 4*\[Epsilon]*X[1]^2*X[2]^3*
        X[3]^4*X[4]^2 - 3*X[1]^3*X[2]^3*X[3]^4*X[4]^2 + 
       3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^2 - 4*X[1]^4*X[2]^3*X[3]^4*
        X[4]^2 + 4*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^2 + 
       X[1]*X[2]*X[3]^5*X[4]^2 + 2*X[1]^2*X[2]*X[3]^5*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[2]*X[3]^5*X[4]^2 - 3*X[1]^3*X[2]*X[3]^5*X[4]^2 + 
       \[Epsilon]*X[1]^3*X[2]*X[3]^5*X[4]^2 - X[1]^4*X[2]*X[3]^5*X[4]^2 + 
       \[Epsilon]*X[1]^4*X[2]*X[3]^5*X[4]^2 - X[1]^5*X[2]*X[3]^5*X[4]^2 + 
       \[Epsilon]*X[1]^5*X[2]*X[3]^5*X[4]^2 + 3*X[1]*X[2]^2*X[3]^5*X[4]^2 + 
       9*X[1]^2*X[2]^2*X[3]^5*X[4]^2 - 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^5*
        X[4]^2 + X[1]^3*X[2]^2*X[3]^5*X[4]^2 - \[Epsilon]*X[1]^3*X[2]^2*
        X[3]^5*X[4]^2 + X[1]^4*X[2]^2*X[3]^5*X[4]^2 - 
       \[Epsilon]*X[1]^4*X[2]^2*X[3]^5*X[4]^2 + X[3]^2*X[4]^3 + 
       5*X[1]*X[3]^2*X[4]^3 - \[Epsilon]*X[1]*X[3]^2*X[4]^3 + 
       7*X[1]^2*X[3]^2*X[4]^3 - 2*\[Epsilon]*X[1]^2*X[3]^2*X[4]^3 + 
       3*X[1]^3*X[3]^2*X[4]^3 - \[Epsilon]*X[1]^3*X[3]^2*X[4]^3 + 
       X[2]*X[3]^2*X[4]^3 + 5*X[1]*X[2]*X[3]^2*X[4]^3 - 
       \[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^3 + 7*X[1]^2*X[2]*X[3]^2*X[4]^3 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^3 + 3*X[1]^3*X[2]*X[3]^2*X[4]^3 - 
       \[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^3 - X[2]^2*X[3]^2*X[4]^3 - 
       5*X[1]*X[2]^2*X[3]^2*X[4]^3 + \[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^3 - 
       8*X[1]^2*X[2]^2*X[3]^2*X[4]^3 + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
        X[4]^3 - 5*X[1]^3*X[2]^2*X[3]^2*X[4]^3 + 3*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]^2*X[4]^3 - X[1]^4*X[2]^2*X[3]^2*X[4]^3 + 
       \[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^3 - X[2]^3*X[3]^2*X[4]^3 - 
       5*X[1]*X[2]^3*X[3]^2*X[4]^3 + \[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^3 - 
       10*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 5*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*
        X[4]^3 - 9*X[1]^3*X[2]^3*X[3]^2*X[4]^3 + 7*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]^2*X[4]^3 - 3*X[1]^4*X[2]^3*X[3]^2*X[4]^3 + 
       3*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^3 - 3*X[1]^2*X[2]^4*X[3]^2*
        X[4]^3 + 3*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^3 - 
       6*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 6*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
        X[4]^3 - 3*X[1]^4*X[2]^4*X[3]^2*X[4]^3 + 3*\[Epsilon]*X[1]^4*X[2]^4*
        X[3]^2*X[4]^3 - X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 
       \[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^3 - 2*X[1]^3*X[2]^5*X[3]^2*
        X[4]^3 + 2*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^3 - 
       X[1]^4*X[2]^5*X[3]^2*X[4]^3 + \[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^3 - 
       X[3]^3*X[4]^3 - 7*X[1]*X[3]^3*X[4]^3 + \[Epsilon]*X[1]*X[3]^3*X[4]^3 - 
       15*X[1]^2*X[3]^3*X[4]^3 + 4*\[Epsilon]*X[1]^2*X[3]^3*X[4]^3 - 
       9*X[1]^3*X[3]^3*X[4]^3 + 3*\[Epsilon]*X[1]^3*X[3]^3*X[4]^3 - 
       2*X[2]*X[3]^3*X[4]^3 - 12*X[1]*X[2]*X[3]^3*X[4]^3 + 
       2*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^3 - 22*X[1]^2*X[2]*X[3]^3*X[4]^3 + 
       6*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^3 - 12*X[1]^3*X[2]*X[3]^3*
        X[4]^3 + 4*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^3 - 
       2*X[2]^2*X[3]^3*X[4]^3 - 8*X[1]*X[2]^2*X[3]^3*X[4]^3 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^3 - 7*X[1]^2*X[2]^2*X[3]^3*
        X[4]^3 + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^3 + 
       X[1]^4*X[2]^2*X[3]^3*X[4]^3 - \[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^3 - 
       X[2]^3*X[3]^3*X[4]^3 - 3*X[1]*X[2]^3*X[3]^3*X[4]^3 + 
       \[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4]^3 - X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 
       2*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 3*X[1]^3*X[2]^3*X[3]^3*
        X[4]^3 - \[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^3 + 
       2*X[1]^4*X[2]^3*X[3]^3*X[4]^3 - 2*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
        X[4]^3 - X[1]^2*X[2]^4*X[3]^3*X[4]^3 + \[Epsilon]*X[1]^2*X[2]^4*
        X[3]^3*X[4]^3 + X[1]^4*X[2]^4*X[3]^3*X[4]^3 - 
       \[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^3 + 2*X[1]*X[3]^4*X[4]^3 + 
       9*X[1]^2*X[3]^4*X[4]^3 - 2*\[Epsilon]*X[1]^2*X[3]^4*X[4]^3 + 
       9*X[1]^3*X[3]^4*X[4]^3 - 3*\[Epsilon]*X[1]^3*X[3]^4*X[4]^3 - 
       2*X[2]*X[3]^4*X[4]^3 - 4*X[1]*X[2]*X[3]^4*X[4]^3 + 
       2*\[Epsilon]*X[1]*X[2]*X[3]^4*X[4]^3 + 11*X[1]^2*X[2]*X[3]^4*X[4]^3 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]^4*X[4]^3 + 15*X[1]^3*X[2]*X[3]^4*
        X[4]^3 - 5*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^3 - 
       3*X[2]^2*X[3]^4*X[4]^3 - 10*X[1]*X[2]^2*X[3]^4*X[4]^3 + 
       3*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^3 - \[Epsilon]*X[1]^2*X[2]^2*
        X[3]^4*X[4]^3 + 6*X[1]^3*X[2]^2*X[3]^4*X[4]^3 - 
       4*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 + X[1]^4*X[2]^2*X[3]^4*
        X[4]^3 - \[Epsilon]*X[1]^4*X[2]^2*X[3]^4*X[4]^3 + 
       X[1]*X[2]^3*X[3]^4*X[4]^3 + 5*X[1]^2*X[2]^3*X[3]^4*X[4]^3 - 
       3*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^3 + 3*X[1]^3*X[2]^3*X[3]^4*
        X[4]^3 - 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^3 + 
       X[1]^4*X[2]^3*X[3]^4*X[4]^3 - \[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^3 - 
       X[1]^2*X[3]^5*X[4]^3 - 3*X[1]^3*X[3]^5*X[4]^3 + 
       \[Epsilon]*X[1]^3*X[3]^5*X[4]^3 + 2*X[1]*X[2]*X[3]^5*X[4]^3 + 
       4*X[1]^2*X[2]*X[3]^5*X[4]^3 - 2*\[Epsilon]*X[1]^2*X[2]*X[3]^5*X[4]^3 - 
       6*X[1]^3*X[2]*X[3]^5*X[4]^3 + 2*\[Epsilon]*X[1]^3*X[2]*X[3]^5*X[4]^3 + 
       3*X[1]*X[2]^2*X[3]^5*X[4]^3 + 9*X[1]^2*X[2]^2*X[3]^5*X[4]^3 - 
       3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^5*X[4]^3 - X[1]^3*X[2]^2*X[3]^5*
        X[4]^3 + \[Epsilon]*X[1]^3*X[2]^2*X[3]^5*X[4]^3 - 
       X[1]^4*X[2]^2*X[3]^5*X[4]^3 + \[Epsilon]*X[1]^4*X[2]^2*X[3]^5*X[4]^3 - 
       X[3]^3*X[4]^4 - 5*X[1]*X[3]^3*X[4]^4 + \[Epsilon]*X[1]*X[3]^3*X[4]^4 - 
       7*X[1]^2*X[3]^3*X[4]^4 + 2*\[Epsilon]*X[1]^2*X[3]^3*X[4]^4 - 
       3*X[1]^3*X[3]^3*X[4]^4 + \[Epsilon]*X[1]^3*X[3]^3*X[4]^4 - 
       2*X[2]*X[3]^3*X[4]^4 - 10*X[1]*X[2]*X[3]^3*X[4]^4 + 
       2*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^4 - 15*X[1]^2*X[2]*X[3]^3*X[4]^4 + 
       5*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^4 - 8*X[1]^3*X[2]*X[3]^3*X[4]^4 + 
       4*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^4 - X[1]^4*X[2]*X[3]^3*X[4]^4 + 
       \[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^4 - X[2]^2*X[3]^3*X[4]^4 - 
       5*X[1]*X[2]^2*X[3]^3*X[4]^4 + \[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^4 - 
       10*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 5*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*
        X[4]^4 - 9*X[1]^3*X[2]^2*X[3]^3*X[4]^4 + 7*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]^3*X[4]^4 - 3*X[1]^4*X[2]^2*X[3]^3*X[4]^4 + 
       3*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^4 - 3*X[1]^2*X[2]^3*X[3]^3*
        X[4]^4 + 3*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 - 
       6*X[1]^3*X[2]^3*X[3]^3*X[4]^4 + 6*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*
        X[4]^4 - 3*X[1]^4*X[2]^3*X[3]^3*X[4]^4 + 3*\[Epsilon]*X[1]^4*X[2]^3*
        X[3]^3*X[4]^4 - X[1]^2*X[2]^4*X[3]^3*X[4]^4 + 
       \[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^4 - 2*X[1]^3*X[2]^4*X[3]^3*
        X[4]^4 + 2*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^4 - 
       X[1]^4*X[2]^4*X[3]^3*X[4]^4 + \[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^4 + 
       2*X[1]*X[3]^4*X[4]^4 + 8*X[1]^2*X[3]^4*X[4]^4 - 
       2*\[Epsilon]*X[1]^2*X[3]^4*X[4]^4 + 6*X[1]^3*X[3]^4*X[4]^4 - 
       2*\[Epsilon]*X[1]^3*X[3]^4*X[4]^4 - X[2]*X[3]^4*X[4]^4 - 
       X[1]*X[2]*X[3]^4*X[4]^4 + \[Epsilon]*X[1]*X[2]*X[3]^4*X[4]^4 + 
       10*X[1]^2*X[2]*X[3]^4*X[4]^4 - 3*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
        X[4]^4 + 12*X[1]^3*X[2]*X[3]^4*X[4]^4 - 6*\[Epsilon]*X[1]^3*X[2]*
        X[3]^4*X[4]^4 + 2*X[1]^4*X[2]*X[3]^4*X[4]^4 - 
       2*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^4 - X[2]^2*X[3]^4*X[4]^4 - 
       3*X[1]*X[2]^2*X[3]^4*X[4]^4 + \[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^4 + 
       3*X[1]^2*X[2]^2*X[3]^4*X[4]^4 - 2*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*
        X[4]^4 + 9*X[1]^3*X[2]^2*X[3]^4*X[4]^4 - 7*\[Epsilon]*X[1]^3*X[2]^2*
        X[3]^4*X[4]^4 + 4*X[1]^4*X[2]^2*X[3]^4*X[4]^4 - 
       4*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*X[4]^4 + X[1]^2*X[2]^3*X[3]^4*
        X[4]^4 - \[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^4 + 
       3*X[1]^3*X[2]^3*X[3]^4*X[4]^4 - 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*
        X[4]^4 + 2*X[1]^4*X[2]^3*X[3]^4*X[4]^4 - 2*\[Epsilon]*X[1]^4*X[2]^3*
        X[3]^4*X[4]^4 - X[1]^2*X[3]^5*X[4]^4 - 3*X[1]^3*X[3]^5*X[4]^4 + 
       \[Epsilon]*X[1]^3*X[3]^5*X[4]^4 + X[1]*X[2]*X[3]^5*X[4]^4 + 
       2*X[1]^2*X[2]*X[3]^5*X[4]^4 - \[Epsilon]*X[1]^2*X[2]*X[3]^5*X[4]^4 - 
       4*X[1]^3*X[2]*X[3]^5*X[4]^4 + 2*\[Epsilon]*X[1]^3*X[2]*X[3]^5*X[4]^4 - 
       X[1]^4*X[2]*X[3]^5*X[4]^4 + \[Epsilon]*X[1]^4*X[2]*X[3]^5*X[4]^4 + 
       X[1]*X[2]^2*X[3]^5*X[4]^4 + 3*X[1]^2*X[2]^2*X[3]^5*X[4]^4 - 
       \[Epsilon]*X[1]^2*X[2]^2*X[3]^5*X[4]^4 - X[1]^3*X[2]^2*X[3]^5*X[4]^4 + 
       \[Epsilon]*X[1]^3*X[2]^2*X[3]^5*X[4]^4 - X[1]^4*X[2]^2*X[3]^5*X[4]^4 + 
       \[Epsilon]*X[1]^4*X[2]^2*X[3]^5*X[4]^4))/(4*(-1 + \[Epsilon])*
      (-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[1])^2*(1 + X[2])^2*
      (-1 - X[1] + X[1]*X[3])*X[4]*(X[2] + X[4] + X[2]*X[4])*
      (X[2] + X[3]*X[4])*(-1 + X[3] + X[3]*X[4])*(X[2]*X[3] + X[4] + 
       X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + 
       X[2]*X[3]*X[4]))
 
c41 = ((-2 + dg)*s[1, 2]*X[1]^2*X[3]*(2*X[2]^4*X[3]^2 - 
       \[Epsilon]*X[2]^4*X[3]^2 - 2*X[2]^4*X[3]^3 + \[Epsilon]*X[2]^4*
        X[3]^3 + X[2]^3*X[3]*X[4] + X[1]*X[2]^3*X[3]*X[4] - 
       X[2]^4*X[3]*X[4] + 2*\[Epsilon]*X[2]^4*X[3]*X[4] - 
       X[1]*X[2]^4*X[3]*X[4] + 2*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4] - 
       2*X[2]^5*X[3]*X[4] + 2*\[Epsilon]*X[2]^5*X[3]*X[4] - 
       2*X[1]*X[2]^5*X[3]*X[4] + 2*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4] + 
       4*X[2]^3*X[3]^2*X[4] - 3*\[Epsilon]*X[2]^3*X[3]^2*X[4] - 
       \[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4] + 13*X[2]^4*X[3]^2*X[4] - 
       9*\[Epsilon]*X[2]^4*X[3]^2*X[4] + 9*X[1]*X[2]^4*X[3]^2*X[4] - 
       7*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4] + 2*X[2]^5*X[3]^2*X[4] - 
       2*\[Epsilon]*X[2]^5*X[3]^2*X[4] + 2*X[1]*X[2]^5*X[3]^2*X[4] - 
       2*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4] - 4*X[2]^3*X[3]^3*X[4] + 
       3*\[Epsilon]*X[2]^3*X[3]^3*X[4] - 2*X[1]*X[2]^3*X[3]^3*X[4] + 
       2*\[Epsilon]*X[1]*X[2]^3*X[3]^3*X[4] - 14*X[2]^4*X[3]^3*X[4] + 
       8*\[Epsilon]*X[2]^4*X[3]^3*X[4] - 8*X[1]*X[2]^4*X[3]^3*X[4] + 
       5*\[Epsilon]*X[1]*X[2]^4*X[3]^3*X[4] - X[2]^3*X[3]^4*X[4] + 
       X[1]*X[2]^3*X[3]^4*X[4] - \[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4] - 
       X[2]^2*X[4]^2 + \[Epsilon]*X[2]^2*X[4]^2 - 2*X[1]*X[2]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - X[1]^2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 4*X[2]^3*X[4]^2 + 
       4*\[Epsilon]*X[2]^3*X[4]^2 - 8*X[1]*X[2]^3*X[4]^2 + 
       8*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 4*X[1]^2*X[2]^3*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 6*X[2]^4*X[4]^2 + 
       6*\[Epsilon]*X[2]^4*X[4]^2 - 12*X[1]*X[2]^4*X[4]^2 + 
       12*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 6*X[1]^2*X[2]^4*X[4]^2 + 
       6*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 - 4*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[2]^5*X[4]^2 - 8*X[1]*X[2]^5*X[4]^2 + 
       8*\[Epsilon]*X[1]*X[2]^5*X[4]^2 - 4*X[1]^2*X[2]^5*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^5*X[4]^2 - X[2]^6*X[4]^2 + 
       \[Epsilon]*X[2]^6*X[4]^2 - 2*X[1]*X[2]^6*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^6*X[4]^2 - X[1]^2*X[2]^6*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^6*X[4]^2 + 5*X[2]^2*X[3]*X[4]^2 - 
       3*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 9*X[1]*X[2]^2*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 4*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
       3*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 + 12*X[2]^3*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[2]^3*X[3]*X[4]^2 + 24*X[1]*X[2]^3*X[3]*X[4]^2 - 
       14*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + 12*X[1]^2*X[2]^3*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^2 + 4*X[2]^4*X[3]*X[4]^2 + 
       11*X[1]*X[2]^4*X[3]*X[4]^2 - 4*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^2 + 
       7*X[1]^2*X[2]^4*X[3]*X[4]^2 - 4*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^2 - 
       3*X[2]^5*X[3]*X[4]^2 + 3*\[Epsilon]*X[2]^5*X[3]*X[4]^2 - 
       4*X[1]*X[2]^5*X[3]*X[4]^2 + 4*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^2 - 
       X[1]^2*X[2]^5*X[3]*X[4]^2 + \[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 - 
       7*X[1]*X[2]^2*X[3]^2*X[4]^2 + 4*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 
       5*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
        X[4]^2 + 14*X[2]^3*X[3]^2*X[4]^2 - 12*\[Epsilon]*X[2]^3*X[3]^2*
        X[4]^2 + 5*X[1]*X[2]^3*X[3]^2*X[4]^2 - 10*\[Epsilon]*X[1]*X[2]^3*
        X[3]^2*X[4]^2 - 5*X[1]^2*X[2]^3*X[3]^2*X[4]^2 + 
       28*X[2]^4*X[3]^2*X[4]^2 - 24*\[Epsilon]*X[2]^4*X[3]^2*X[4]^2 + 
       36*X[1]*X[2]^4*X[3]^2*X[4]^2 - 34*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
        X[4]^2 + 10*X[1]^2*X[2]^4*X[3]^2*X[4]^2 - 11*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^2*X[4]^2 + 9*X[2]^5*X[3]^2*X[4]^2 - 9*\[Epsilon]*X[2]^5*X[3]^2*
        X[4]^2 + 14*X[1]*X[2]^5*X[3]^2*X[4]^2 - 14*\[Epsilon]*X[1]*X[2]^5*
        X[3]^2*X[4]^2 + 5*X[1]^2*X[2]^5*X[3]^2*X[4]^2 - 
       5*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^2 - 2*X[2]^2*X[3]^3*X[4]^2 + 
       2*\[Epsilon]*X[2]^2*X[3]^3*X[4]^2 - 2*X[1]*X[2]^2*X[3]^3*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^2 + 2*X[1]^2*X[2]^2*X[3]^3*
        X[4]^2 - \[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^2 - 
       22*X[2]^3*X[3]^3*X[4]^2 + 16*\[Epsilon]*X[2]^3*X[3]^3*X[4]^2 - 
       24*X[1]*X[2]^3*X[3]^3*X[4]^2 + 21*\[Epsilon]*X[1]*X[2]^3*X[3]^3*
        X[4]^2 - 6*X[1]^2*X[2]^3*X[3]^3*X[4]^2 + 7*\[Epsilon]*X[1]^2*X[2]^3*
        X[3]^3*X[4]^2 - 37*X[2]^4*X[3]^3*X[4]^2 + 23*\[Epsilon]*X[2]^4*X[3]^3*
        X[4]^2 - 42*X[1]*X[2]^4*X[3]^3*X[4]^2 + 29*\[Epsilon]*X[1]*X[2]^4*
        X[3]^3*X[4]^2 - 11*X[1]^2*X[2]^4*X[3]^3*X[4]^2 + 
       9*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 2*X[2]^2*X[3]^4*X[4]^2 + 
       2*X[1]*X[2]^2*X[3]^4*X[4]^2 - 2*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^2 - 
       7*X[2]^3*X[3]^4*X[4]^2 + \[Epsilon]*X[2]^3*X[3]^4*X[4]^2 + 
       2*X[1]*X[2]^3*X[3]^4*X[4]^2 - 5*\[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4]^2 + 
       3*X[1]^2*X[2]^3*X[3]^4*X[4]^2 - 3*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*
        X[4]^2 - X[2]*X[4]^3 + \[Epsilon]*X[2]*X[4]^3 - 3*X[1]*X[2]*X[4]^3 + 
       3*\[Epsilon]*X[1]*X[2]*X[4]^3 - 3*X[1]^2*X[2]*X[4]^3 + 
       3*\[Epsilon]*X[1]^2*X[2]*X[4]^3 - X[1]^3*X[2]*X[4]^3 + 
       \[Epsilon]*X[1]^3*X[2]*X[4]^3 - 7*X[2]^2*X[4]^3 + 
       7*\[Epsilon]*X[2]^2*X[4]^3 - 21*X[1]*X[2]^2*X[4]^3 + 
       21*\[Epsilon]*X[1]*X[2]^2*X[4]^3 - 21*X[1]^2*X[2]^2*X[4]^3 + 
       21*\[Epsilon]*X[1]^2*X[2]^2*X[4]^3 - 7*X[1]^3*X[2]^2*X[4]^3 + 
       7*\[Epsilon]*X[1]^3*X[2]^2*X[4]^3 - 18*X[2]^3*X[4]^3 + 
       18*\[Epsilon]*X[2]^3*X[4]^3 - 54*X[1]*X[2]^3*X[4]^3 + 
       54*\[Epsilon]*X[1]*X[2]^3*X[4]^3 - 54*X[1]^2*X[2]^3*X[4]^3 + 
       54*\[Epsilon]*X[1]^2*X[2]^3*X[4]^3 - 18*X[1]^3*X[2]^3*X[4]^3 + 
       18*\[Epsilon]*X[1]^3*X[2]^3*X[4]^3 - 22*X[2]^4*X[4]^3 + 
       22*\[Epsilon]*X[2]^4*X[4]^3 - 66*X[1]*X[2]^4*X[4]^3 + 
       66*\[Epsilon]*X[1]*X[2]^4*X[4]^3 - 66*X[1]^2*X[2]^4*X[4]^3 + 
       66*\[Epsilon]*X[1]^2*X[2]^4*X[4]^3 - 22*X[1]^3*X[2]^4*X[4]^3 + 
       22*\[Epsilon]*X[1]^3*X[2]^4*X[4]^3 - 13*X[2]^5*X[4]^3 + 
       13*\[Epsilon]*X[2]^5*X[4]^3 - 39*X[1]*X[2]^5*X[4]^3 + 
       39*\[Epsilon]*X[1]*X[2]^5*X[4]^3 - 39*X[1]^2*X[2]^5*X[4]^3 + 
       39*\[Epsilon]*X[1]^2*X[2]^5*X[4]^3 - 13*X[1]^3*X[2]^5*X[4]^3 + 
       13*\[Epsilon]*X[1]^3*X[2]^5*X[4]^3 - 3*X[2]^6*X[4]^3 + 
       3*\[Epsilon]*X[2]^6*X[4]^3 - 9*X[1]*X[2]^6*X[4]^3 + 
       9*\[Epsilon]*X[1]*X[2]^6*X[4]^3 - 9*X[1]^2*X[2]^6*X[4]^3 + 
       9*\[Epsilon]*X[1]^2*X[2]^6*X[4]^3 - 3*X[1]^3*X[2]^6*X[4]^3 + 
       3*\[Epsilon]*X[1]^3*X[2]^6*X[4]^3 + 4*X[2]*X[3]*X[4]^3 - 
       3*\[Epsilon]*X[2]*X[3]*X[4]^3 + 12*X[1]*X[2]*X[3]*X[4]^3 - 
       10*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^3 + 12*X[1]^2*X[2]*X[3]*X[4]^3 - 
       11*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^3 + 4*X[1]^3*X[2]*X[3]*X[4]^3 - 
       4*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^3 + 25*X[2]^2*X[3]*X[4]^3 - 
       18*\[Epsilon]*X[2]^2*X[3]*X[4]^3 + 75*X[1]*X[2]^2*X[3]*X[4]^3 - 
       59*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^3 + 75*X[1]^2*X[2]^2*X[3]*X[4]^3 - 
       64*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^3 + 25*X[1]^3*X[2]^2*X[3]*
        X[4]^3 - 23*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^3 + 
       41*X[2]^3*X[3]*X[4]^3 - 30*\[Epsilon]*X[2]^3*X[3]*X[4]^3 + 
       128*X[1]*X[2]^3*X[3]*X[4]^3 - 102*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^3 + 
       133*X[1]^2*X[2]^3*X[3]*X[4]^3 - 114*\[Epsilon]*X[1]^2*X[2]^3*X[3]*
        X[4]^3 + 46*X[1]^3*X[2]^3*X[3]*X[4]^3 - 42*\[Epsilon]*X[1]^3*X[2]^3*
        X[3]*X[4]^3 + 23*X[2]^4*X[3]*X[4]^3 - 18*\[Epsilon]*X[2]^4*X[3]*
        X[4]^3 + 79*X[1]*X[2]^4*X[3]*X[4]^3 - 67*\[Epsilon]*X[1]*X[2]^4*X[3]*
        X[4]^3 + 89*X[1]^2*X[2]^4*X[3]*X[4]^3 - 80*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]*X[4]^3 + 33*X[1]^3*X[2]^4*X[3]*X[4]^3 - 31*\[Epsilon]*X[1]^3*
        X[2]^4*X[3]*X[4]^3 + 3*X[2]^5*X[3]*X[4]^3 - 3*\[Epsilon]*X[2]^5*X[3]*
        X[4]^3 + 14*X[1]*X[2]^5*X[3]*X[4]^3 - 14*\[Epsilon]*X[1]*X[2]^5*X[3]*
        X[4]^3 + 19*X[1]^2*X[2]^5*X[3]*X[4]^3 - 19*\[Epsilon]*X[1]^2*X[2]^5*
        X[3]*X[4]^3 + 8*X[1]^3*X[2]^5*X[3]*X[4]^3 - 8*\[Epsilon]*X[1]^3*
        X[2]^5*X[3]*X[4]^3 - X[2]*X[3]^2*X[4]^3 + 2*\[Epsilon]*X[2]*X[3]^2*
        X[4]^3 - 11*X[1]*X[2]*X[3]^2*X[4]^3 + 11*\[Epsilon]*X[1]*X[2]*X[3]^2*
        X[4]^3 - 16*X[1]^2*X[2]*X[3]^2*X[4]^3 + 15*\[Epsilon]*X[1]^2*X[2]*
        X[3]^2*X[4]^3 - 6*X[1]^3*X[2]*X[3]^2*X[4]^3 + 
       6*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^3 - 5*X[2]^2*X[3]^2*X[4]^3 + 
       5*\[Epsilon]*X[2]^2*X[3]^2*X[4]^3 - 49*X[1]*X[2]^2*X[3]^2*X[4]^3 + 
       39*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^3 - 74*X[1]^2*X[2]^2*X[3]^2*
        X[4]^3 + 60*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^3 - 
       30*X[1]^3*X[2]^2*X[3]^2*X[4]^3 + 26*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
        X[4]^3 + 10*X[2]^3*X[3]^2*X[4]^3 - 13*\[Epsilon]*X[2]^3*X[3]^2*
        X[4]^3 - 23*X[1]*X[2]^3*X[3]^2*X[4]^3 + 5*\[Epsilon]*X[1]*X[2]^3*
        X[3]^2*X[4]^3 - 65*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 
       44*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^3 - 32*X[1]^3*X[2]^3*X[3]^2*
        X[4]^3 + 26*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^3 + 
       30*X[2]^4*X[3]^2*X[4]^3 - 32*\[Epsilon]*X[2]^4*X[3]^2*X[4]^3 + 
       49*X[1]*X[2]^4*X[3]^2*X[4]^3 - 57*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
        X[4]^3 + 15*X[1]^2*X[2]^4*X[3]^2*X[4]^3 - 23*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^2*X[4]^3 - 4*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 
       2*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 16*X[2]^5*X[3]^2*X[4]^3 - 
       16*\[Epsilon]*X[2]^5*X[3]^2*X[4]^3 + 34*X[1]*X[2]^5*X[3]^2*X[4]^3 - 
       34*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^3 + 22*X[1]^2*X[2]^5*X[3]^2*
        X[4]^3 - 22*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 
       4*X[1]^3*X[2]^5*X[3]^2*X[4]^3 - 4*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*
        X[4]^3 - X[2]*X[3]^3*X[4]^3 + X[1]*X[2]*X[3]^3*X[4]^3 - 
       4*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^3 + 8*X[1]^2*X[2]*X[3]^3*X[4]^3 - 
       9*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^3 + 4*X[1]^3*X[2]*X[3]^3*X[4]^3 - 
       4*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^3 - 10*X[2]^2*X[3]^3*X[4]^3 + 
       7*\[Epsilon]*X[2]^2*X[3]^3*X[4]^3 - 8*X[1]*X[2]^2*X[3]^3*X[4]^3 + 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^3 + 17*X[1]^2*X[2]^2*X[3]^3*
        X[4]^3 - 15*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^3 + 
       13*X[1]^3*X[2]^2*X[3]^3*X[4]^3 - 11*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
        X[4]^3 - 48*X[2]^3*X[3]^3*X[4]^3 + 34*\[Epsilon]*X[2]^3*X[3]^3*
        X[4]^3 - 75*X[1]*X[2]^3*X[3]^3*X[4]^3 + 61*\[Epsilon]*X[1]*X[2]^3*
        X[3]^3*X[4]^3 - 28*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 
       29*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + X[1]^3*X[2]^3*X[3]^3*
        X[4]^3 + \[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^3 - 
       48*X[2]^4*X[3]^3*X[4]^3 + 32*\[Epsilon]*X[2]^4*X[3]^3*X[4]^3 - 
       83*X[1]*X[2]^4*X[3]^3*X[4]^3 + 62*\[Epsilon]*X[1]*X[2]^4*X[3]^3*
        X[4]^3 - 44*X[1]^2*X[2]^4*X[3]^3*X[4]^3 + 38*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^3*X[4]^3 - 7*X[1]^3*X[2]^4*X[3]^3*X[4]^3 + 
       7*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^3 - X[2]*X[3]^4*X[4]^3 + 
       X[1]*X[2]*X[3]^4*X[4]^3 - X[1]^2*X[2]*X[3]^4*X[4]^3 + 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]^4*X[4]^3 - X[1]^3*X[2]*X[3]^4*X[4]^3 + 
       \[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^3 - 12*X[2]^2*X[3]^4*X[4]^3 + 
       2*\[Epsilon]*X[2]^2*X[3]^4*X[4]^3 - 5*\[Epsilon]*X[1]*X[2]^2*X[3]^4*
        X[4]^3 + 3*X[1]^2*X[2]^2*X[3]^4*X[4]^3 - 2*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^4*X[4]^3 - X[1]^3*X[2]^2*X[3]^4*X[4]^3 + 
       \[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 - 18*X[2]^3*X[3]^4*X[4]^3 + 
       4*\[Epsilon]*X[2]^3*X[3]^4*X[4]^3 - 5*X[1]*X[2]^3*X[3]^4*X[4]^3 - 
       8*\[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4]^3 + 10*X[1]^2*X[2]^3*X[3]^4*
        X[4]^3 - 12*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^3 + 
       3*X[1]^3*X[2]^3*X[3]^4*X[4]^3 - 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*
        X[4]^3 - 2*X[2]*X[4]^4 + 2*\[Epsilon]*X[2]*X[4]^4 - 
       8*X[1]*X[2]*X[4]^4 + 8*\[Epsilon]*X[1]*X[2]*X[4]^4 - 
       12*X[1]^2*X[2]*X[4]^4 + 12*\[Epsilon]*X[1]^2*X[2]*X[4]^4 - 
       8*X[1]^3*X[2]*X[4]^4 + 8*\[Epsilon]*X[1]^3*X[2]*X[4]^4 - 
       2*X[1]^4*X[2]*X[4]^4 + 2*\[Epsilon]*X[1]^4*X[2]*X[4]^4 - 
       11*X[2]^2*X[4]^4 + 11*\[Epsilon]*X[2]^2*X[4]^4 - 
       44*X[1]*X[2]^2*X[4]^4 + 44*\[Epsilon]*X[1]*X[2]^2*X[4]^4 - 
       66*X[1]^2*X[2]^2*X[4]^4 + 66*\[Epsilon]*X[1]^2*X[2]^2*X[4]^4 - 
       44*X[1]^3*X[2]^2*X[4]^4 + 44*\[Epsilon]*X[1]^3*X[2]^2*X[4]^4 - 
       11*X[1]^4*X[2]^2*X[4]^4 + 11*\[Epsilon]*X[1]^4*X[2]^2*X[4]^4 - 
       24*X[2]^3*X[4]^4 + 24*\[Epsilon]*X[2]^3*X[4]^4 - 
       96*X[1]*X[2]^3*X[4]^4 + 96*\[Epsilon]*X[1]*X[2]^3*X[4]^4 - 
       144*X[1]^2*X[2]^3*X[4]^4 + 144*\[Epsilon]*X[1]^2*X[2]^3*X[4]^4 - 
       96*X[1]^3*X[2]^3*X[4]^4 + 96*\[Epsilon]*X[1]^3*X[2]^3*X[4]^4 - 
       24*X[1]^4*X[2]^3*X[4]^4 + 24*\[Epsilon]*X[1]^4*X[2]^3*X[4]^4 - 
       26*X[2]^4*X[4]^4 + 26*\[Epsilon]*X[2]^4*X[4]^4 - 
       104*X[1]*X[2]^4*X[4]^4 + 104*\[Epsilon]*X[1]*X[2]^4*X[4]^4 - 
       156*X[1]^2*X[2]^4*X[4]^4 + 156*\[Epsilon]*X[1]^2*X[2]^4*X[4]^4 - 
       104*X[1]^3*X[2]^4*X[4]^4 + 104*\[Epsilon]*X[1]^3*X[2]^4*X[4]^4 - 
       26*X[1]^4*X[2]^4*X[4]^4 + 26*\[Epsilon]*X[1]^4*X[2]^4*X[4]^4 - 
       14*X[2]^5*X[4]^4 + 14*\[Epsilon]*X[2]^5*X[4]^4 - 
       56*X[1]*X[2]^5*X[4]^4 + 56*\[Epsilon]*X[1]*X[2]^5*X[4]^4 - 
       84*X[1]^2*X[2]^5*X[4]^4 + 84*\[Epsilon]*X[1]^2*X[2]^5*X[4]^4 - 
       56*X[1]^3*X[2]^5*X[4]^4 + 56*\[Epsilon]*X[1]^3*X[2]^5*X[4]^4 - 
       14*X[1]^4*X[2]^5*X[4]^4 + 14*\[Epsilon]*X[1]^4*X[2]^5*X[4]^4 - 
       3*X[2]^6*X[4]^4 + 3*\[Epsilon]*X[2]^6*X[4]^4 - 12*X[1]*X[2]^6*X[4]^4 + 
       12*\[Epsilon]*X[1]*X[2]^6*X[4]^4 - 18*X[1]^2*X[2]^6*X[4]^4 + 
       18*\[Epsilon]*X[1]^2*X[2]^6*X[4]^4 - 12*X[1]^3*X[2]^6*X[4]^4 + 
       12*\[Epsilon]*X[1]^3*X[2]^6*X[4]^4 - 3*X[1]^4*X[2]^6*X[4]^4 + 
       3*\[Epsilon]*X[1]^4*X[2]^6*X[4]^4 + 9*X[2]*X[3]*X[4]^4 - 
       7*\[Epsilon]*X[2]*X[3]*X[4]^4 + 35*X[1]*X[2]*X[3]*X[4]^4 - 
       29*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^4 + 51*X[1]^2*X[2]*X[3]*X[4]^4 - 
       45*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 + 33*X[1]^3*X[2]*X[3]*X[4]^4 - 
       31*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 + 8*X[1]^4*X[2]*X[3]*X[4]^4 - 
       8*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 + 34*X[2]^2*X[3]*X[4]^4 - 
       28*\[Epsilon]*X[2]^2*X[3]*X[4]^4 + 137*X[1]*X[2]^2*X[3]*X[4]^4 - 
       119*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 + 207*X[1]^2*X[2]^2*X[3]*
        X[4]^4 - 189*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^4 + 
       139*X[1]^3*X[2]^2*X[3]*X[4]^4 - 133*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
        X[4]^4 + 35*X[1]^4*X[2]^2*X[3]*X[4]^4 - 35*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]*X[4]^4 + 48*X[2]^3*X[3]*X[4]^4 - 42*\[Epsilon]*X[2]^3*X[3]*
        X[4]^4 + 201*X[1]*X[2]^3*X[3]*X[4]^4 - 183*\[Epsilon]*X[1]*X[2]^3*
        X[3]*X[4]^4 + 315*X[1]^2*X[2]^3*X[3]*X[4]^4 - 297*\[Epsilon]*X[1]^2*
        X[2]^3*X[3]*X[4]^4 + 219*X[1]^3*X[2]^3*X[3]*X[4]^4 - 
       213*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^4 + 57*X[1]^4*X[2]^3*X[3]*
        X[4]^4 - 57*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^4 + 
       30*X[2]^4*X[3]*X[4]^4 - 28*\[Epsilon]*X[2]^4*X[3]*X[4]^4 + 
       131*X[1]*X[2]^4*X[3]*X[4]^4 - 125*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^4 + 
       213*X[1]^2*X[2]^4*X[3]*X[4]^4 - 207*\[Epsilon]*X[1]^2*X[2]^4*X[3]*
        X[4]^4 + 153*X[1]^3*X[2]^4*X[3]*X[4]^4 - 151*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]*X[4]^4 + 41*X[1]^4*X[2]^4*X[3]*X[4]^4 - 41*\[Epsilon]*X[1]^4*
        X[2]^4*X[3]*X[4]^4 + 7*X[2]^5*X[3]*X[4]^4 - 7*\[Epsilon]*X[2]^5*X[3]*
        X[4]^4 + 32*X[1]*X[2]^5*X[3]*X[4]^4 - 32*\[Epsilon]*X[1]*X[2]^5*X[3]*
        X[4]^4 + 54*X[1]^2*X[2]^5*X[3]*X[4]^4 - 54*\[Epsilon]*X[1]^2*X[2]^5*
        X[3]*X[4]^4 + 40*X[1]^3*X[2]^5*X[3]*X[4]^4 - 40*\[Epsilon]*X[1]^3*
        X[2]^5*X[3]*X[4]^4 + 11*X[1]^4*X[2]^5*X[3]*X[4]^4 - 
       11*\[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4]^4 + X[3]^2*X[4]^4 + 
       2*X[1]*X[3]^2*X[4]^4 + X[1]^2*X[3]^2*X[4]^4 + 4*\[Epsilon]*X[2]*X[3]^2*
        X[4]^4 - 21*X[1]*X[2]*X[3]^2*X[4]^4 + 27*\[Epsilon]*X[1]*X[2]*X[3]^2*
        X[4]^4 - 54*X[1]^2*X[2]*X[3]^2*X[4]^4 + 54*\[Epsilon]*X[1]^2*X[2]*
        X[3]^2*X[4]^4 - 45*X[1]^3*X[2]*X[3]^2*X[4]^4 + 
       43*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^4 - 12*X[1]^4*X[2]*X[3]^2*
        X[4]^4 + 12*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^4 - 
       9*X[2]^2*X[3]^2*X[4]^4 + 9*\[Epsilon]*X[2]^2*X[3]^2*X[4]^4 - 
       82*X[1]*X[2]^2*X[3]^2*X[4]^4 + 74*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^4 - 176*X[1]^2*X[2]^2*X[3]^2*X[4]^4 + 160*\[Epsilon]*X[1]^2*
        X[2]^2*X[3]^2*X[4]^4 - 142*X[1]^3*X[2]^2*X[3]^2*X[4]^4 + 
       134*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^4 - 39*X[1]^4*X[2]^2*X[3]^2*
        X[4]^4 + 39*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^4 - 
       8*\[Epsilon]*X[2]^3*X[3]^2*X[4]^4 - 55*X[1]*X[2]^3*X[3]^2*X[4]^4 + 
       29*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^4 - 151*X[1]^2*X[2]^3*X[3]^2*
        X[4]^4 + 123*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 
       137*X[1]^3*X[2]^3*X[3]^2*X[4]^4 + 127*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*
        X[4]^4 - 41*X[1]^4*X[2]^3*X[3]^2*X[4]^4 + 41*\[Epsilon]*X[1]^4*X[2]^3*
        X[3]^2*X[4]^4 + 22*X[2]^4*X[3]^2*X[4]^4 - 27*\[Epsilon]*X[2]^4*X[3]^2*
        X[4]^4 + 42*X[1]*X[2]^4*X[3]^2*X[4]^4 - 56*\[Epsilon]*X[1]*X[2]^4*
        X[3]^2*X[4]^4 + 5*X[1]^2*X[2]^4*X[3]^2*X[4]^4 - 
       18*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^4 - 28*X[1]^3*X[2]^4*X[3]^2*
        X[4]^4 + 24*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^4 - 
       13*X[1]^4*X[2]^4*X[3]^2*X[4]^4 + 13*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*
        X[4]^4 + 14*X[2]^5*X[3]^2*X[4]^4 - 14*\[Epsilon]*X[2]^5*X[3]^2*
        X[4]^4 + 38*X[1]*X[2]^5*X[3]^2*X[4]^4 - 38*\[Epsilon]*X[1]*X[2]^5*
        X[3]^2*X[4]^4 + 35*X[1]^2*X[2]^5*X[3]^2*X[4]^4 - 
       35*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^4 + 12*X[1]^3*X[2]^5*X[3]^2*
        X[4]^4 - 12*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^4 + 
       X[1]^4*X[2]^5*X[3]^2*X[4]^4 - \[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^4 - 
       X[3]^3*X[4]^4 - 3*X[1]*X[3]^3*X[4]^4 - 2*X[1]^2*X[3]^3*X[4]^4 - 
       7*X[2]*X[3]^3*X[4]^4 + \[Epsilon]*X[2]*X[3]^3*X[4]^4 - 
       11*X[1]*X[2]*X[3]^3*X[4]^4 - 6*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^4 + 
       11*X[1]^2*X[2]*X[3]^3*X[4]^4 - 24*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^4 + 23*X[1]^3*X[2]*X[3]^3*X[4]^4 - 25*\[Epsilon]*X[1]^3*X[2]*
        X[3]^3*X[4]^4 + 8*X[1]^4*X[2]*X[3]^3*X[4]^4 - 
       8*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^4 - 26*X[2]^2*X[3]^3*X[4]^4 + 
       14*\[Epsilon]*X[2]^2*X[3]^3*X[4]^4 - 41*X[1]*X[2]^2*X[3]^3*X[4]^4 + 
       17*\[Epsilon]*X[1]*X[2]^2*X[3]^3*X[4]^4 + 14*X[1]^2*X[2]^2*X[3]^3*
        X[4]^4 - 26*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 
       46*X[1]^3*X[2]^2*X[3]^3*X[4]^4 - 46*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
        X[4]^4 + 17*X[1]^4*X[2]^2*X[3]^3*X[4]^4 - 17*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^3*X[4]^4 - 52*X[2]^3*X[3]^3*X[4]^4 + 36*\[Epsilon]*X[2]^3*X[3]^3*
        X[4]^4 - 110*X[1]*X[2]^3*X[3]^3*X[4]^4 + 85*\[Epsilon]*X[1]*X[2]^3*
        X[3]^3*X[4]^4 - 63*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 
       56*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 2*X[1]^3*X[2]^3*X[3]^3*
        X[4]^4 + 7*X[1]^4*X[2]^3*X[3]^3*X[4]^4 - 7*\[Epsilon]*X[1]^4*X[2]^3*
        X[3]^3*X[4]^4 - 32*X[2]^4*X[3]^3*X[4]^4 + 23*\[Epsilon]*X[2]^4*X[3]^3*
        X[4]^4 - 77*X[1]*X[2]^4*X[3]^3*X[4]^4 + 62*\[Epsilon]*X[1]*X[2]^4*
        X[3]^3*X[4]^4 - 64*X[1]^2*X[2]^4*X[3]^3*X[4]^4 + 
       58*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^4 - 21*X[1]^3*X[2]^4*X[3]^3*
        X[4]^4 + 21*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^4 - 
       2*X[1]^4*X[2]^4*X[3]^3*X[4]^4 + 2*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*
        X[4]^4 + X[1]*X[3]^4*X[4]^4 + X[1]^2*X[3]^4*X[4]^4 - 
       5*X[2]*X[3]^4*X[4]^4 + \[Epsilon]*X[2]*X[3]^4*X[4]^4 + 
       2*X[1]*X[2]*X[3]^4*X[4]^4 + 4*X[1]^2*X[2]*X[3]^4*X[4]^4 + 
       3*\[Epsilon]*X[1]^2*X[2]*X[3]^4*X[4]^4 - 3*X[1]^3*X[2]*X[3]^4*X[4]^4 + 
       5*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^4 - 2*X[1]^4*X[2]*X[3]^4*X[4]^4 + 
       2*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^4 - 24*X[2]^2*X[3]^4*X[4]^4 + 
       6*\[Epsilon]*X[2]^2*X[3]^4*X[4]^4 - 13*X[1]*X[2]^2*X[3]^4*X[4]^4 - 
       3*\[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^4 + 10*X[1]^2*X[2]^2*X[3]^4*
        X[4]^4 - 8*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^4 + 
       X[1]^3*X[2]^2*X[3]^4*X[4]^4 + \[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^4 - 
       2*X[1]^4*X[2]^2*X[3]^4*X[4]^4 + 2*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*
        X[4]^4 - 22*X[2]^3*X[3]^4*X[4]^4 + 6*\[Epsilon]*X[2]^3*X[3]^4*
        X[4]^4 - 17*X[1]*X[2]^3*X[3]^4*X[4]^4 - 4*\[Epsilon]*X[1]*X[2]^3*
        X[3]^4*X[4]^4 + 11*X[1]^2*X[2]^3*X[3]^4*X[4]^4 - 
       17*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^4 + 9*X[1]^3*X[2]^3*X[3]^4*
        X[4]^4 - 9*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^4 + 
       X[1]^4*X[2]^3*X[3]^4*X[4]^4 - \[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^4 - 
       X[2]*X[4]^5 + \[Epsilon]*X[2]*X[4]^5 - 5*X[1]*X[2]*X[4]^5 + 
       5*\[Epsilon]*X[1]*X[2]*X[4]^5 - 10*X[1]^2*X[2]*X[4]^5 + 
       10*\[Epsilon]*X[1]^2*X[2]*X[4]^5 - 10*X[1]^3*X[2]*X[4]^5 + 
       10*\[Epsilon]*X[1]^3*X[2]*X[4]^5 - 5*X[1]^4*X[2]*X[4]^5 + 
       5*\[Epsilon]*X[1]^4*X[2]*X[4]^5 - X[1]^5*X[2]*X[4]^5 + 
       \[Epsilon]*X[1]^5*X[2]*X[4]^5 - 5*X[2]^2*X[4]^5 + 
       5*\[Epsilon]*X[2]^2*X[4]^5 - 25*X[1]*X[2]^2*X[4]^5 + 
       25*\[Epsilon]*X[1]*X[2]^2*X[4]^5 - 50*X[1]^2*X[2]^2*X[4]^5 + 
       50*\[Epsilon]*X[1]^2*X[2]^2*X[4]^5 - 50*X[1]^3*X[2]^2*X[4]^5 + 
       50*\[Epsilon]*X[1]^3*X[2]^2*X[4]^5 - 25*X[1]^4*X[2]^2*X[4]^5 + 
       25*\[Epsilon]*X[1]^4*X[2]^2*X[4]^5 - 5*X[1]^5*X[2]^2*X[4]^5 + 
       5*\[Epsilon]*X[1]^5*X[2]^2*X[4]^5 - 10*X[2]^3*X[4]^5 + 
       10*\[Epsilon]*X[2]^3*X[4]^5 - 50*X[1]*X[2]^3*X[4]^5 + 
       50*\[Epsilon]*X[1]*X[2]^3*X[4]^5 - 100*X[1]^2*X[2]^3*X[4]^5 + 
       100*\[Epsilon]*X[1]^2*X[2]^3*X[4]^5 - 100*X[1]^3*X[2]^3*X[4]^5 + 
       100*\[Epsilon]*X[1]^3*X[2]^3*X[4]^5 - 50*X[1]^4*X[2]^3*X[4]^5 + 
       50*\[Epsilon]*X[1]^4*X[2]^3*X[4]^5 - 10*X[1]^5*X[2]^3*X[4]^5 + 
       10*\[Epsilon]*X[1]^5*X[2]^3*X[4]^5 - 10*X[2]^4*X[4]^5 + 
       10*\[Epsilon]*X[2]^4*X[4]^5 - 50*X[1]*X[2]^4*X[4]^5 + 
       50*\[Epsilon]*X[1]*X[2]^4*X[4]^5 - 100*X[1]^2*X[2]^4*X[4]^5 + 
       100*\[Epsilon]*X[1]^2*X[2]^4*X[4]^5 - 100*X[1]^3*X[2]^4*X[4]^5 + 
       100*\[Epsilon]*X[1]^3*X[2]^4*X[4]^5 - 50*X[1]^4*X[2]^4*X[4]^5 + 
       50*\[Epsilon]*X[1]^4*X[2]^4*X[4]^5 - 10*X[1]^5*X[2]^4*X[4]^5 + 
       10*\[Epsilon]*X[1]^5*X[2]^4*X[4]^5 - 5*X[2]^5*X[4]^5 + 
       5*\[Epsilon]*X[2]^5*X[4]^5 - 25*X[1]*X[2]^5*X[4]^5 + 
       25*\[Epsilon]*X[1]*X[2]^5*X[4]^5 - 50*X[1]^2*X[2]^5*X[4]^5 + 
       50*\[Epsilon]*X[1]^2*X[2]^5*X[4]^5 - 50*X[1]^3*X[2]^5*X[4]^5 + 
       50*\[Epsilon]*X[1]^3*X[2]^5*X[4]^5 - 25*X[1]^4*X[2]^5*X[4]^5 + 
       25*\[Epsilon]*X[1]^4*X[2]^5*X[4]^5 - 5*X[1]^5*X[2]^5*X[4]^5 + 
       5*\[Epsilon]*X[1]^5*X[2]^5*X[4]^5 - X[2]^6*X[4]^5 + 
       \[Epsilon]*X[2]^6*X[4]^5 - 5*X[1]*X[2]^6*X[4]^5 + 
       5*\[Epsilon]*X[1]*X[2]^6*X[4]^5 - 10*X[1]^2*X[2]^6*X[4]^5 + 
       10*\[Epsilon]*X[1]^2*X[2]^6*X[4]^5 - 10*X[1]^3*X[2]^6*X[4]^5 + 
       10*\[Epsilon]*X[1]^3*X[2]^6*X[4]^5 - 5*X[1]^4*X[2]^6*X[4]^5 + 
       5*\[Epsilon]*X[1]^4*X[2]^6*X[4]^5 - X[1]^5*X[2]^6*X[4]^5 + 
       \[Epsilon]*X[1]^5*X[2]^6*X[4]^5 + 3*X[2]*X[3]*X[4]^5 - 
       3*\[Epsilon]*X[2]*X[3]*X[4]^5 + 16*X[1]*X[2]*X[3]*X[4]^5 - 
       16*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^5 + 34*X[1]^2*X[2]*X[3]*X[4]^5 - 
       34*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^5 + 36*X[1]^3*X[2]*X[3]*X[4]^5 - 
       36*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^5 + 19*X[1]^4*X[2]*X[3]*X[4]^5 - 
       19*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^5 + 4*X[1]^5*X[2]*X[3]*X[4]^5 - 
       4*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^5 + 12*X[2]^2*X[3]*X[4]^5 - 
       12*\[Epsilon]*X[2]^2*X[3]*X[4]^5 + 64*X[1]*X[2]^2*X[3]*X[4]^5 - 
       64*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^5 + 136*X[1]^2*X[2]^2*X[3]*
        X[4]^5 - 136*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^5 + 
       144*X[1]^3*X[2]^2*X[3]*X[4]^5 - 144*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
        X[4]^5 + 76*X[1]^4*X[2]^2*X[3]*X[4]^5 - 76*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]*X[4]^5 + 16*X[1]^5*X[2]^2*X[3]*X[4]^5 - 16*\[Epsilon]*X[1]^5*
        X[2]^2*X[3]*X[4]^5 + 18*X[2]^3*X[3]*X[4]^5 - 18*\[Epsilon]*X[2]^3*
        X[3]*X[4]^5 + 96*X[1]*X[2]^3*X[3]*X[4]^5 - 96*\[Epsilon]*X[1]*X[2]^3*
        X[3]*X[4]^5 + 204*X[1]^2*X[2]^3*X[3]*X[4]^5 - 204*\[Epsilon]*X[1]^2*
        X[2]^3*X[3]*X[4]^5 + 216*X[1]^3*X[2]^3*X[3]*X[4]^5 - 
       216*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^5 + 114*X[1]^4*X[2]^3*X[3]*
        X[4]^5 - 114*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^5 + 
       24*X[1]^5*X[2]^3*X[3]*X[4]^5 - 24*\[Epsilon]*X[1]^5*X[2]^3*X[3]*
        X[4]^5 + 12*X[2]^4*X[3]*X[4]^5 - 12*\[Epsilon]*X[2]^4*X[3]*X[4]^5 + 
       64*X[1]*X[2]^4*X[3]*X[4]^5 - 64*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^5 + 
       136*X[1]^2*X[2]^4*X[3]*X[4]^5 - 136*\[Epsilon]*X[1]^2*X[2]^4*X[3]*
        X[4]^5 + 144*X[1]^3*X[2]^4*X[3]*X[4]^5 - 144*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]*X[4]^5 + 76*X[1]^4*X[2]^4*X[3]*X[4]^5 - 76*\[Epsilon]*X[1]^4*
        X[2]^4*X[3]*X[4]^5 + 16*X[1]^5*X[2]^4*X[3]*X[4]^5 - 
       16*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^5 + 3*X[2]^5*X[3]*X[4]^5 - 
       3*\[Epsilon]*X[2]^5*X[3]*X[4]^5 + 16*X[1]*X[2]^5*X[3]*X[4]^5 - 
       16*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^5 + 34*X[1]^2*X[2]^5*X[3]*X[4]^5 - 
       34*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^5 + 36*X[1]^3*X[2]^5*X[3]*
        X[4]^5 - 36*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^5 + 
       19*X[1]^4*X[2]^5*X[3]*X[4]^5 - 19*\[Epsilon]*X[1]^4*X[2]^5*X[3]*
        X[4]^5 + 4*X[1]^5*X[2]^5*X[3]*X[4]^5 - 4*\[Epsilon]*X[1]^5*X[2]^5*
        X[3]*X[4]^5 + 3*X[3]^2*X[4]^5 - \[Epsilon]*X[3]^2*X[4]^5 + 
       9*X[1]*X[3]^2*X[4]^5 - 3*\[Epsilon]*X[1]*X[3]^2*X[4]^5 + 
       9*X[1]^2*X[3]^2*X[4]^5 - 3*\[Epsilon]*X[1]^2*X[3]^2*X[4]^5 + 
       3*X[1]^3*X[3]^2*X[4]^5 - \[Epsilon]*X[1]^3*X[3]^2*X[4]^5 + 
       4*X[2]*X[3]^2*X[4]^5 + 3*X[1]*X[2]*X[3]^2*X[4]^5 + 
       9*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^5 - 21*X[1]^2*X[2]*X[3]^2*X[4]^5 + 
       33*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^5 - 41*X[1]^3*X[2]*X[3]^2*
        X[4]^5 + 45*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^5 - 
       27*X[1]^4*X[2]*X[3]^2*X[4]^5 + 27*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
        X[4]^5 - 6*X[1]^5*X[2]*X[3]^2*X[4]^5 + 6*\[Epsilon]*X[1]^5*X[2]*
        X[3]^2*X[4]^5 - 25*X[1]*X[2]^2*X[3]^2*X[4]^5 + 
       25*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^5 - 93*X[1]^2*X[2]^2*X[3]^2*
        X[4]^5 + 93*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^5 - 
       129*X[1]^3*X[2]^2*X[3]^2*X[4]^5 + 129*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
        X[4]^5 - 79*X[1]^4*X[2]^2*X[3]^2*X[4]^5 + 79*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^2*X[4]^5 - 18*X[1]^5*X[2]^2*X[3]^2*X[4]^5 + 
       18*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^5 + 6*X[2]^3*X[3]^2*X[4]^5 - 
       10*\[Epsilon]*X[2]^3*X[3]^2*X[4]^5 - 3*X[1]*X[2]^3*X[3]^2*X[4]^5 - 
       9*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^5 - 63*X[1]^2*X[2]^3*X[3]^2*
        X[4]^5 + 51*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^5 - 
       111*X[1]^3*X[2]^3*X[3]^2*X[4]^5 + 107*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*
        X[4]^5 - 75*X[1]^4*X[2]^3*X[3]^2*X[4]^5 + 75*\[Epsilon]*X[1]^4*X[2]^3*
        X[3]^2*X[4]^5 - 18*X[1]^5*X[2]^3*X[3]^2*X[4]^5 + 
       18*\[Epsilon]*X[1]^5*X[2]^3*X[3]^2*X[4]^5 + 13*X[2]^4*X[3]^2*X[4]^5 - 
       15*\[Epsilon]*X[2]^4*X[3]^2*X[4]^5 + 36*X[1]*X[2]^4*X[3]^2*X[4]^5 - 
       42*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^5 + 24*X[1]^2*X[2]^4*X[3]^2*
        X[4]^5 - 30*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^5 - 
       14*X[1]^3*X[2]^4*X[3]^2*X[4]^5 + 12*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
        X[4]^5 - 21*X[1]^4*X[2]^4*X[3]^2*X[4]^5 + 21*\[Epsilon]*X[1]^4*X[2]^4*
        X[3]^2*X[4]^5 - 6*X[1]^5*X[2]^4*X[3]^2*X[4]^5 + 
       6*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*X[4]^5 + 6*X[2]^5*X[3]^2*X[4]^5 - 
       6*\[Epsilon]*X[2]^5*X[3]^2*X[4]^5 + 20*X[1]*X[2]^5*X[3]^2*X[4]^5 - 
       20*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^5 + 24*X[1]^2*X[2]^5*X[3]^2*
        X[4]^5 - 24*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^5 + 
       12*X[1]^3*X[2]^5*X[3]^2*X[4]^5 - 12*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*
        X[4]^5 + 2*X[1]^4*X[2]^5*X[3]^2*X[4]^5 - 2*\[Epsilon]*X[1]^4*X[2]^5*
        X[3]^2*X[4]^5 - 4*X[3]^3*X[4]^5 + \[Epsilon]*X[3]^3*X[4]^5 - 
       14*X[1]*X[3]^3*X[4]^5 + 4*\[Epsilon]*X[1]*X[3]^3*X[4]^5 - 
       16*X[1]^2*X[3]^3*X[4]^5 + 5*\[Epsilon]*X[1]^2*X[3]^3*X[4]^5 - 
       6*X[1]^3*X[3]^3*X[4]^5 + 2*\[Epsilon]*X[1]^3*X[3]^3*X[4]^5 - 
       16*X[2]*X[3]^3*X[4]^5 + 5*\[Epsilon]*X[2]*X[3]^3*X[4]^5 - 
       43*X[1]*X[2]*X[3]^3*X[4]^5 + 11*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^5 - 
       29*X[1]^2*X[2]*X[3]^3*X[4]^5 - 2*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
        X[4]^5 + 11*X[1]^3*X[2]*X[3]^3*X[4]^5 - 21*\[Epsilon]*X[1]^3*X[2]*
        X[3]^3*X[4]^5 + 17*X[1]^4*X[2]*X[3]^3*X[4]^5 - 
       17*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^5 + 4*X[1]^5*X[2]*X[3]^3*
        X[4]^5 - 4*\[Epsilon]*X[1]^5*X[2]*X[3]^3*X[4]^5 - 
       30*X[2]^2*X[3]^3*X[4]^5 + 15*\[Epsilon]*X[2]^2*X[3]^3*X[4]^5 - 
       77*X[1]*X[2]^2*X[3]^3*X[4]^5 + 39*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
        X[4]^5 - 50*X[1]^2*X[2]^2*X[3]^3*X[4]^5 + 19*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^3*X[4]^5 + 19*X[1]^3*X[2]^2*X[3]^3*X[4]^5 - 
       27*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^5 + 30*X[1]^4*X[2]^2*X[3]^3*
        X[4]^5 - 30*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^5 + 
       8*X[1]^5*X[2]^2*X[3]^3*X[4]^5 - 8*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*
        X[4]^5 - 28*X[2]^3*X[3]^3*X[4]^5 + 19*\[Epsilon]*X[2]^3*X[3]^3*
        X[4]^5 - 81*X[1]*X[2]^3*X[3]^3*X[4]^5 + 61*\[Epsilon]*X[1]*X[2]^3*
        X[3]^3*X[4]^5 - 77*X[1]^2*X[2]^3*X[3]^3*X[4]^5 + 
       64*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^5 - 19*X[1]^3*X[2]^3*X[3]^3*
        X[4]^5 + 17*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^5 + 
       9*X[1]^4*X[2]^3*X[3]^3*X[4]^5 - 9*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
        X[4]^5 + 4*X[1]^5*X[2]^3*X[3]^3*X[4]^5 - 4*\[Epsilon]*X[1]^5*X[2]^3*
        X[3]^3*X[4]^5 - 10*X[2]^4*X[3]^3*X[4]^5 + 8*\[Epsilon]*X[2]^4*X[3]^3*
        X[4]^5 - 33*X[1]*X[2]^4*X[3]^3*X[4]^5 + 29*\[Epsilon]*X[1]*X[2]^4*
        X[3]^3*X[4]^5 - 40*X[1]^2*X[2]^4*X[3]^3*X[4]^5 + 
       38*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^5 - 21*X[1]^3*X[2]^4*X[3]^3*
        X[4]^5 + 21*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^5 - 
       4*X[1]^4*X[2]^4*X[3]^3*X[4]^5 + 4*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*
        X[4]^5 + 4*X[1]*X[3]^4*X[4]^5 - \[Epsilon]*X[1]*X[3]^4*X[4]^5 + 
       7*X[1]^2*X[3]^4*X[4]^5 - 2*\[Epsilon]*X[1]^2*X[3]^4*X[4]^5 + 
       3*X[1]^3*X[3]^4*X[4]^5 - \[Epsilon]*X[1]^3*X[3]^4*X[4]^5 - 
       7*X[2]*X[3]^4*X[4]^5 + 2*\[Epsilon]*X[2]*X[3]^4*X[4]^5 + 
       2*X[1]*X[2]*X[3]^4*X[4]^5 - \[Epsilon]*X[1]*X[2]*X[3]^4*X[4]^5 + 
       16*X[1]^2*X[2]*X[3]^4*X[4]^5 - 4*\[Epsilon]*X[1]^2*X[2]*X[3]^4*
        X[4]^5 + 4*X[1]^3*X[2]*X[3]^4*X[4]^5 + 2*\[Epsilon]*X[1]^3*X[2]*
        X[3]^4*X[4]^5 - 4*X[1]^4*X[2]*X[3]^4*X[4]^5 + 
       4*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^5 - X[1]^5*X[2]*X[3]^4*X[4]^5 + 
       \[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^5 - 20*X[2]^2*X[3]^4*X[4]^5 + 
       6*\[Epsilon]*X[2]^2*X[3]^4*X[4]^5 - 18*X[1]*X[2]^2*X[3]^4*X[4]^5 + 
       \[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^5 + 13*X[1]^2*X[2]^2*X[3]^4*
        X[4]^5 - 12*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^5 + 
       10*X[1]^3*X[2]^2*X[3]^4*X[4]^5 - 6*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
        X[4]^5 - 2*X[1]^4*X[2]^2*X[3]^4*X[4]^5 + 2*\[Epsilon]*X[1]^4*X[2]^2*
        X[3]^4*X[4]^5 - X[1]^5*X[2]^2*X[3]^4*X[4]^5 + 
       \[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^5 - 13*X[2]^3*X[3]^4*X[4]^5 + 
       4*\[Epsilon]*X[2]^3*X[3]^4*X[4]^5 - 16*X[1]*X[2]^3*X[3]^4*X[4]^5 + 
       \[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4]^5 + 4*X[1]^2*X[2]^3*X[3]^4*X[4]^5 - 
       10*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^5 + 9*X[1]^3*X[2]^3*X[3]^4*
        X[4]^5 - 9*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^5 + 
       2*X[1]^4*X[2]^3*X[3]^4*X[4]^5 - 2*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*
        X[4]^5 + X[2]*X[3]^2*X[4]^6 - \[Epsilon]*X[2]*X[3]^2*X[4]^6 + 
       4*X[1]*X[2]*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^6 + 
       6*X[1]^2*X[2]*X[3]^2*X[4]^6 - 6*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^6 + 
       4*X[1]^3*X[2]*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^6 + 
       X[1]^4*X[2]*X[3]^2*X[4]^6 - \[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^6 + 
       4*X[2]^2*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[2]^2*X[3]^2*X[4]^6 + 
       16*X[1]*X[2]^2*X[3]^2*X[4]^6 - 16*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
        X[4]^6 + 24*X[1]^2*X[2]^2*X[3]^2*X[4]^6 - 24*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^2*X[4]^6 + 16*X[1]^3*X[2]^2*X[3]^2*X[4]^6 - 
       16*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^6 + 4*X[1]^4*X[2]^2*X[3]^2*
        X[4]^6 - 4*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^6 + 
       6*X[2]^3*X[3]^2*X[4]^6 - 6*\[Epsilon]*X[2]^3*X[3]^2*X[4]^6 + 
       24*X[1]*X[2]^3*X[3]^2*X[4]^6 - 24*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
        X[4]^6 + 36*X[1]^2*X[2]^3*X[3]^2*X[4]^6 - 36*\[Epsilon]*X[1]^2*X[2]^3*
        X[3]^2*X[4]^6 + 24*X[1]^3*X[2]^3*X[3]^2*X[4]^6 - 
       24*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^6 + 6*X[1]^4*X[2]^3*X[3]^2*
        X[4]^6 - 6*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^6 + 
       4*X[2]^4*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[2]^4*X[3]^2*X[4]^6 + 
       16*X[1]*X[2]^4*X[3]^2*X[4]^6 - 16*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
        X[4]^6 + 24*X[1]^2*X[2]^4*X[3]^2*X[4]^6 - 24*\[Epsilon]*X[1]^2*X[2]^4*
        X[3]^2*X[4]^6 + 16*X[1]^3*X[2]^4*X[3]^2*X[4]^6 - 
       16*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^6 + 4*X[1]^4*X[2]^4*X[3]^2*
        X[4]^6 - 4*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^6 + 
       X[2]^5*X[3]^2*X[4]^6 - \[Epsilon]*X[2]^5*X[3]^2*X[4]^6 + 
       4*X[1]*X[2]^5*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^6 + 
       6*X[1]^2*X[2]^5*X[3]^2*X[4]^6 - 6*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
        X[4]^6 + 4*X[1]^3*X[2]^5*X[3]^2*X[4]^6 - 4*\[Epsilon]*X[1]^3*X[2]^5*
        X[3]^2*X[4]^6 + X[1]^4*X[2]^5*X[3]^2*X[4]^6 - 
       \[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^6 - 3*X[3]^3*X[4]^6 + 
       \[Epsilon]*X[3]^3*X[4]^6 - 9*X[1]*X[3]^3*X[4]^6 + 
       3*\[Epsilon]*X[1]*X[3]^3*X[4]^6 - 9*X[1]^2*X[3]^3*X[4]^6 + 
       3*\[Epsilon]*X[1]^2*X[3]^3*X[4]^6 - 3*X[1]^3*X[3]^3*X[4]^6 + 
       \[Epsilon]*X[1]^3*X[3]^3*X[4]^6 - 10*X[2]*X[3]^3*X[4]^6 + 
       4*\[Epsilon]*X[2]*X[3]^3*X[4]^6 - 32*X[1]*X[2]*X[3]^3*X[4]^6 + 
       14*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4]^6 - 36*X[1]^2*X[2]*X[3]^3*X[4]^6 + 
       18*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^6 - 16*X[1]^3*X[2]*X[3]^3*
        X[4]^6 + 10*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^6 - 
       2*X[1]^4*X[2]*X[3]^3*X[4]^6 + 2*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^6 - 
       12*X[2]^2*X[3]^3*X[4]^6 + 6*\[Epsilon]*X[2]^2*X[3]^3*X[4]^6 - 
       42*X[1]*X[2]^2*X[3]^3*X[4]^6 + 24*\[Epsilon]*X[1]*X[2]^2*X[3]^3*
        X[4]^6 - 54*X[1]^2*X[2]^2*X[3]^3*X[4]^6 + 36*\[Epsilon]*X[1]^2*X[2]^2*
        X[3]^3*X[4]^6 - 30*X[1]^3*X[2]^2*X[3]^3*X[4]^6 + 
       24*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^6 - 6*X[1]^4*X[2]^2*X[3]^3*
        X[4]^6 + 6*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^6 - 
       6*X[2]^3*X[3]^3*X[4]^6 + 4*\[Epsilon]*X[2]^3*X[3]^3*X[4]^6 - 
       24*X[1]*X[2]^3*X[3]^3*X[4]^6 + 18*\[Epsilon]*X[1]*X[2]^3*X[3]^3*
        X[4]^6 - 36*X[1]^2*X[2]^3*X[3]^3*X[4]^6 + 30*\[Epsilon]*X[1]^2*X[2]^3*
        X[3]^3*X[4]^6 - 24*X[1]^3*X[2]^3*X[3]^3*X[4]^6 + 
       22*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^6 - 6*X[1]^4*X[2]^3*X[3]^3*
        X[4]^6 + 6*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*X[4]^6 - 
       X[2]^4*X[3]^3*X[4]^6 + \[Epsilon]*X[2]^4*X[3]^3*X[4]^6 - 
       5*X[1]*X[2]^4*X[3]^3*X[4]^6 + 5*\[Epsilon]*X[1]*X[2]^4*X[3]^3*X[4]^6 - 
       9*X[1]^2*X[2]^4*X[3]^3*X[4]^6 + 9*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*
        X[4]^6 - 7*X[1]^3*X[2]^4*X[3]^3*X[4]^6 + 7*\[Epsilon]*X[1]^3*X[2]^4*
        X[3]^3*X[4]^6 - 2*X[1]^4*X[2]^4*X[3]^3*X[4]^6 + 
       2*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^6 + 3*X[1]*X[3]^4*X[4]^6 - 
       \[Epsilon]*X[1]*X[3]^4*X[4]^6 + 6*X[1]^2*X[3]^4*X[4]^6 - 
       2*\[Epsilon]*X[1]^2*X[3]^4*X[4]^6 + 3*X[1]^3*X[3]^4*X[4]^6 - 
       \[Epsilon]*X[1]^3*X[3]^4*X[4]^6 - 3*X[2]*X[3]^4*X[4]^6 + 
       \[Epsilon]*X[2]*X[3]^4*X[4]^6 + X[1]*X[2]*X[3]^4*X[4]^6 - 
       \[Epsilon]*X[1]*X[2]*X[3]^4*X[4]^6 + 12*X[1]^2*X[2]*X[3]^4*X[4]^6 - 
       6*\[Epsilon]*X[1]^2*X[2]*X[3]^4*X[4]^6 + 9*X[1]^3*X[2]*X[3]^4*X[4]^6 - 
       5*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^6 + X[1]^4*X[2]*X[3]^4*X[4]^6 - 
       \[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^6 - 6*X[2]^2*X[3]^4*X[4]^6 + 
       2*\[Epsilon]*X[2]^2*X[3]^4*X[4]^6 - 7*X[1]*X[2]^2*X[3]^4*X[4]^6 + 
       \[Epsilon]*X[1]*X[2]^2*X[3]^4*X[4]^6 + 6*X[1]^2*X[2]^2*X[3]^4*X[4]^6 - 
       6*\[Epsilon]*X[1]^2*X[2]^2*X[3]^4*X[4]^6 + 9*X[1]^3*X[2]^2*X[3]^4*
        X[4]^6 - 7*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^6 + 
       2*X[1]^4*X[2]^2*X[3]^4*X[4]^6 - 2*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*
        X[4]^6 - 3*X[2]^3*X[3]^4*X[4]^6 + \[Epsilon]*X[2]^3*X[3]^4*X[4]^6 - 
       5*X[1]*X[2]^3*X[3]^4*X[4]^6 + \[Epsilon]*X[1]*X[2]^3*X[3]^4*X[4]^6 - 
       2*\[Epsilon]*X[1]^2*X[2]^3*X[3]^4*X[4]^6 + 3*X[1]^3*X[2]^3*X[3]^4*
        X[4]^6 - 3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^6 + 
       X[1]^4*X[2]^3*X[3]^4*X[4]^6 - \[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^6))/
     (4*(-1 + \[Epsilon])*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*
      (1 + X[1])^2*(1 + X[2])^2*(1 + X[4] + X[1]*X[4])^2*
      (X[2] + X[4] + X[2]*X[4])*(X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + 
       X[1]*X[2]*X[4])*(X[2] + X[3]*X[4])*(-1 + X[3] + X[3]*X[4])*
      (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
       X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c52 = -1/4*((-2 + dg)*s[1, 2]*X[1]*(X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4])*(-3*X[1]*X[2]^3*X[3]^2 + 
        \[Epsilon]*X[1]*X[2]^3*X[3]^2 - 4*X[1]^2*X[2]^3*X[3]^2 + 
        \[Epsilon]*X[1]^2*X[2]^3*X[3]^2 - X[1]^3*X[2]^3*X[3]^2 - 
        6*X[1]*X[2]^4*X[3]^2 + 2*\[Epsilon]*X[1]*X[2]^4*X[3]^2 - 
        8*X[1]^2*X[2]^4*X[3]^2 + 2*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2 - 
        2*X[1]^3*X[2]^4*X[3]^2 - 3*X[1]*X[2]^5*X[3]^2 + 
        \[Epsilon]*X[1]*X[2]^5*X[3]^2 - 4*X[1]^2*X[2]^5*X[3]^2 + 
        \[Epsilon]*X[1]^2*X[2]^5*X[3]^2 - X[1]^3*X[2]^5*X[3]^2 + 
        3*X[1]^2*X[2]^3*X[3]^3 - \[Epsilon]*X[1]^2*X[2]^3*X[3]^3 + 
        X[1]^3*X[2]^3*X[3]^3 + 3*X[1]^2*X[2]^4*X[3]^3 - 
        \[Epsilon]*X[1]^2*X[2]^4*X[3]^3 + X[1]^3*X[2]^4*X[3]^3 - 
        X[2]^2*X[3]*X[4] + \[Epsilon]*X[2]^2*X[3]*X[4] - 
        5*X[1]*X[2]^2*X[3]*X[4] + 3*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 
        8*X[1]^2*X[2]^2*X[3]*X[4] + 3*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4] - 
        5*X[1]^3*X[2]^2*X[3]*X[4] + \[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4] - 
        X[1]^4*X[2]^2*X[3]*X[4] - 5*X[2]^3*X[3]*X[4] + 5*\[Epsilon]*X[2]^3*
         X[3]*X[4] - 19*X[1]*X[2]^3*X[3]*X[4] + 13*\[Epsilon]*X[1]*X[2]^3*
         X[3]*X[4] - 26*X[1]^2*X[2]^3*X[3]*X[4] + 11*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]*X[4] - 15*X[1]^3*X[2]^3*X[3]*X[4] + 3*\[Epsilon]*X[1]^3*X[2]^3*
         X[3]*X[4] - 3*X[1]^4*X[2]^3*X[3]*X[4] - 10*X[2]^4*X[3]*X[4] + 
        10*\[Epsilon]*X[2]^4*X[3]*X[4] - 29*X[1]*X[2]^4*X[3]*X[4] + 
        23*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4] - 31*X[1]^2*X[2]^4*X[3]*X[4] + 
        16*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4] - 15*X[1]^3*X[2]^4*X[3]*X[4] + 
        3*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4] - 3*X[1]^4*X[2]^4*X[3]*X[4] - 
        10*X[2]^5*X[3]*X[4] + 10*\[Epsilon]*X[2]^5*X[3]*X[4] - 
        23*X[1]*X[2]^5*X[3]*X[4] + 21*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4] - 
        17*X[1]^2*X[2]^5*X[3]*X[4] + 12*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4] - 
        5*X[1]^3*X[2]^5*X[3]*X[4] + \[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4] - 
        X[1]^4*X[2]^5*X[3]*X[4] - 5*X[2]^6*X[3]*X[4] + 5*\[Epsilon]*X[2]^6*
         X[3]*X[4] - 10*X[1]*X[2]^6*X[3]*X[4] + 10*\[Epsilon]*X[1]*X[2]^6*
         X[3]*X[4] - 5*X[1]^2*X[2]^6*X[3]*X[4] + 5*\[Epsilon]*X[1]^2*X[2]^6*
         X[3]*X[4] - X[2]^7*X[3]*X[4] + \[Epsilon]*X[2]^7*X[3]*X[4] - 
        2*X[1]*X[2]^7*X[3]*X[4] + 2*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4] - 
        X[1]^2*X[2]^7*X[3]*X[4] + \[Epsilon]*X[1]^2*X[2]^7*X[3]*X[4] - 
        5*X[1]*X[2]^2*X[3]^2*X[4] + \[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] - 
        4*X[1]^2*X[2]^2*X[3]^2*X[4] + 2*X[1]^3*X[2]^2*X[3]^2*X[4] - 
        \[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4] + X[1]^4*X[2]^2*X[3]^2*X[4] - 
        33*X[1]*X[2]^3*X[3]^2*X[4] + 9*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4] - 
        52*X[1]^2*X[2]^3*X[3]^2*X[4] + 12*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*
         X[4] - 21*X[1]^3*X[2]^3*X[3]^2*X[4] + 3*\[Epsilon]*X[1]^3*X[2]^3*
         X[3]^2*X[4] - 2*X[1]^4*X[2]^3*X[3]^2*X[4] - 51*X[1]*X[2]^4*X[3]^2*
         X[4] + 15*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4] - 
        92*X[1]^2*X[2]^4*X[3]^2*X[4] + 24*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*
         X[4] - 48*X[1]^3*X[2]^4*X[3]^2*X[4] + 9*\[Epsilon]*X[1]^3*X[2]^4*
         X[3]^2*X[4] - 7*X[1]^4*X[2]^4*X[3]^2*X[4] - 23*X[1]*X[2]^5*X[3]^2*
         X[4] + 7*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4] - 
        44*X[1]^2*X[2]^5*X[3]^2*X[4] + 12*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
         X[4] - 25*X[1]^3*X[2]^5*X[3]^2*X[4] + 5*\[Epsilon]*X[1]^3*X[2]^5*
         X[3]^2*X[4] - 4*X[1]^4*X[2]^5*X[3]^2*X[4] + 6*X[1]^2*X[2]^2*X[3]^3*
         X[4] - 2*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4] + 
        2*X[1]^3*X[2]^2*X[3]^3*X[4] + 34*X[1]^2*X[2]^3*X[3]^3*X[4] - 
        12*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4] + 27*X[1]^3*X[2]^3*X[3]^3*
         X[4] - 6*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4] + 
        5*X[1]^4*X[2]^3*X[3]^3*X[4] + 28*X[1]^2*X[2]^4*X[3]^3*X[4] - 
        10*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4] + 25*X[1]^3*X[2]^4*X[3]^3*
         X[4] - 6*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4] + 
        5*X[1]^4*X[2]^4*X[3]^3*X[4] - 3*X[1]^3*X[2]^3*X[3]^4*X[4] + 
        \[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4] - X[1]^4*X[2]^3*X[3]^4*X[4] - 
        X[2]*X[4]^2 + \[Epsilon]*X[2]*X[4]^2 - 3*X[1]*X[2]*X[4]^2 + 
        3*\[Epsilon]*X[1]*X[2]*X[4]^2 - 3*X[1]^2*X[2]*X[4]^2 + 
        3*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - X[1]^3*X[2]*X[4]^2 + 
        \[Epsilon]*X[1]^3*X[2]*X[4]^2 - 6*X[2]^2*X[4]^2 + 
        6*\[Epsilon]*X[2]^2*X[4]^2 - 18*X[1]*X[2]^2*X[4]^2 + 
        18*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 18*X[1]^2*X[2]^2*X[4]^2 + 
        18*\[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 6*X[1]^3*X[2]^2*X[4]^2 + 
        6*\[Epsilon]*X[1]^3*X[2]^2*X[4]^2 - 15*X[2]^3*X[4]^2 + 
        15*\[Epsilon]*X[2]^3*X[4]^2 - 45*X[1]*X[2]^3*X[4]^2 + 
        45*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 45*X[1]^2*X[2]^3*X[4]^2 + 
        45*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 15*X[1]^3*X[2]^3*X[4]^2 + 
        15*\[Epsilon]*X[1]^3*X[2]^3*X[4]^2 - 20*X[2]^4*X[4]^2 + 
        20*\[Epsilon]*X[2]^4*X[4]^2 - 60*X[1]*X[2]^4*X[4]^2 + 
        60*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 60*X[1]^2*X[2]^4*X[4]^2 + 
        60*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 - 20*X[1]^3*X[2]^4*X[4]^2 + 
        20*\[Epsilon]*X[1]^3*X[2]^4*X[4]^2 - 15*X[2]^5*X[4]^2 + 
        15*\[Epsilon]*X[2]^5*X[4]^2 - 45*X[1]*X[2]^5*X[4]^2 + 
        45*\[Epsilon]*X[1]*X[2]^5*X[4]^2 - 45*X[1]^2*X[2]^5*X[4]^2 + 
        45*\[Epsilon]*X[1]^2*X[2]^5*X[4]^2 - 15*X[1]^3*X[2]^5*X[4]^2 + 
        15*\[Epsilon]*X[1]^3*X[2]^5*X[4]^2 - 6*X[2]^6*X[4]^2 + 
        6*\[Epsilon]*X[2]^6*X[4]^2 - 18*X[1]*X[2]^6*X[4]^2 + 
        18*\[Epsilon]*X[1]*X[2]^6*X[4]^2 - 18*X[1]^2*X[2]^6*X[4]^2 + 
        18*\[Epsilon]*X[1]^2*X[2]^6*X[4]^2 - 6*X[1]^3*X[2]^6*X[4]^2 + 
        6*\[Epsilon]*X[1]^3*X[2]^6*X[4]^2 - X[2]^7*X[4]^2 + 
        \[Epsilon]*X[2]^7*X[4]^2 - 3*X[1]*X[2]^7*X[4]^2 + 
        3*\[Epsilon]*X[1]*X[2]^7*X[4]^2 - 3*X[1]^2*X[2]^7*X[4]^2 + 
        3*\[Epsilon]*X[1]^2*X[2]^7*X[4]^2 - X[1]^3*X[2]^7*X[4]^2 + 
        \[Epsilon]*X[1]^3*X[2]^7*X[4]^2 - X[2]*X[3]*X[4]^2 + 
        \[Epsilon]*X[2]*X[3]*X[4]^2 - 7*X[1]*X[2]*X[3]*X[4]^2 + 
        3*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 - 16*X[1]^2*X[2]*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 - 16*X[1]^3*X[2]*X[3]*X[4]^2 + 
        3*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^2 - 7*X[1]^4*X[2]*X[3]*X[4]^2 + 
        \[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^2 - X[1]^5*X[2]*X[3]*X[4]^2 - 
        12*X[2]^2*X[3]*X[4]^2 + 12*\[Epsilon]*X[2]^2*X[3]*X[4]^2 - 
        63*X[1]*X[2]^2*X[3]*X[4]^2 + 37*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 - 
        125*X[1]^2*X[2]^2*X[3]*X[4]^2 + 46*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^2 - 116*X[1]^3*X[2]^2*X[3]*X[4]^2 + 29*\[Epsilon]*X[1]^3*X[2]^2*
         X[3]*X[4]^2 - 49*X[1]^4*X[2]^2*X[3]*X[4]^2 + 8*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]*X[4]^2 - 7*X[1]^5*X[2]^2*X[3]*X[4]^2 - 
        45*X[2]^3*X[3]*X[4]^2 + 45*\[Epsilon]*X[2]^3*X[3]*X[4]^2 - 
        184*X[1]*X[2]^3*X[3]*X[4]^2 + 130*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^2 - 308*X[1]^2*X[2]^3*X[3]*X[4]^2 + 143*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]*X[4]^2 - 259*X[1]^3*X[2]^3*X[3]*X[4]^2 + 
        76*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^2 - 105*X[1]^4*X[2]^3*X[3]*
         X[4]^2 + 18*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^2 - 
        15*X[1]^5*X[2]^3*X[3]*X[4]^2 - 80*X[2]^4*X[3]*X[4]^2 + 
        80*\[Epsilon]*X[2]^4*X[3]*X[4]^2 - 262*X[1]*X[2]^4*X[3]*X[4]^2 + 
        216*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^2 - 349*X[1]^2*X[2]^4*X[3]*
         X[4]^2 + 208*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^2 - 
        245*X[1]^3*X[2]^4*X[3]*X[4]^2 + 88*\[Epsilon]*X[1]^3*X[2]^4*X[3]*
         X[4]^2 - 91*X[1]^4*X[2]^4*X[3]*X[4]^2 + 16*\[Epsilon]*X[1]^4*X[2]^4*
         X[3]*X[4]^2 - 13*X[1]^5*X[2]^4*X[3]*X[4]^2 - 75*X[2]^5*X[3]*X[4]^2 + 
        75*\[Epsilon]*X[2]^5*X[3]*X[4]^2 - 207*X[1]*X[2]^5*X[3]*X[4]^2 + 
        193*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^2 - 209*X[1]^2*X[2]^5*X[3]*
         X[4]^2 + 166*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^2 - 
        101*X[1]^3*X[2]^5*X[3]*X[4]^2 + 53*\[Epsilon]*X[1]^3*X[2]^5*X[3]*
         X[4]^2 - 28*X[1]^4*X[2]^5*X[3]*X[4]^2 + 5*\[Epsilon]*X[1]^4*X[2]^5*
         X[3]*X[4]^2 - 4*X[1]^5*X[2]^5*X[3]*X[4]^2 - 36*X[2]^6*X[3]*X[4]^2 + 
        36*\[Epsilon]*X[2]^6*X[3]*X[4]^2 - 91*X[1]*X[2]^6*X[3]*X[4]^2 + 
        91*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^2 - 74*X[1]^2*X[2]^6*X[3]*
         X[4]^2 + 74*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^2 - 
        19*X[1]^3*X[2]^6*X[3]*X[4]^2 + 19*\[Epsilon]*X[1]^3*X[2]^6*X[3]*
         X[4]^2 - 7*X[2]^7*X[3]*X[4]^2 + 7*\[Epsilon]*X[2]^7*X[3]*X[4]^2 - 
        18*X[1]*X[2]^7*X[3]*X[4]^2 + 18*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4]^2 - 
        15*X[1]^2*X[2]^7*X[3]*X[4]^2 + 15*\[Epsilon]*X[1]^2*X[2]^7*X[3]*
         X[4]^2 - 4*X[1]^3*X[2]^7*X[3]*X[4]^2 + 4*\[Epsilon]*X[1]^3*X[2]^7*
         X[3]*X[4]^2 - X[1]*X[2]*X[3]^2*X[4]^2 - \[Epsilon]*X[1]*X[2]*X[3]^2*
         X[4]^2 + 8*X[1]^2*X[2]*X[3]^2*X[4]^2 - 5*\[Epsilon]*X[1]^2*X[2]*
         X[3]^2*X[4]^2 + 18*X[1]^3*X[2]*X[3]^2*X[4]^2 - 
        6*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^2 + 11*X[1]^4*X[2]*X[3]^2*
         X[4]^2 - 2*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^2 + 
        2*X[1]^5*X[2]*X[3]^2*X[4]^2 - 33*X[1]*X[2]^2*X[3]^2*X[4]^2 + 
        \[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 19*X[1]^2*X[2]^2*X[3]^2*
         X[4]^2 - 15*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 
        52*X[1]^3*X[2]^2*X[3]^2*X[4]^2 - 27*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
         X[4]^2 + 48*X[1]^4*X[2]^2*X[3]^2*X[4]^2 - 11*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^2*X[4]^2 + 10*X[1]^5*X[2]^2*X[3]^2*X[4]^2 - 
        138*X[1]*X[2]^3*X[3]^2*X[4]^2 + 24*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4]^2 - 250*X[1]^2*X[2]^3*X[3]^2*X[4]^2 + 33*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]^2*X[4]^2 - 113*X[1]^3*X[2]^3*X[3]^2*X[4]^2 + 
        3*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^2 + 7*X[1]^4*X[2]^3*X[3]^2*
         X[4]^2 - 6*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^2 + 
        8*X[1]^5*X[2]^3*X[3]^2*X[4]^2 - 180*X[1]*X[2]^4*X[3]^2*X[4]^2 + 
        40*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^2 - 409*X[1]^2*X[2]^4*X[3]^2*
         X[4]^2 + 89*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^2 - 
        309*X[1]^3*X[2]^4*X[3]^2*X[4]^2 + 62*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
         X[4]^2 - 86*X[1]^4*X[2]^4*X[3]^2*X[4]^2 + 13*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]^2*X[4]^2 - 6*X[1]^5*X[2]^4*X[3]^2*X[4]^2 - 
        73*X[1]*X[2]^5*X[3]^2*X[4]^2 + 17*\[Epsilon]*X[1]*X[2]^5*X[3]^2*
         X[4]^2 - 184*X[1]^2*X[2]^5*X[3]^2*X[4]^2 + 44*\[Epsilon]*X[1]^2*
         X[2]^5*X[3]^2*X[4]^2 - 161*X[1]^3*X[2]^5*X[3]^2*X[4]^2 + 
        37*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^2 - 56*X[1]^4*X[2]^5*X[3]^2*
         X[4]^2 + 10*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^2 - 
        6*X[1]^5*X[2]^5*X[3]^2*X[4]^2 + X[1]*X[2]^6*X[3]^2*X[4]^2 - 
        \[Epsilon]*X[1]*X[2]^6*X[3]^2*X[4]^2 + 2*X[1]^2*X[2]^6*X[3]^2*
         X[4]^2 - 2*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*X[4]^2 + 
        X[1]^3*X[2]^6*X[3]^2*X[4]^2 - \[Epsilon]*X[1]^3*X[2]^6*X[3]^2*
         X[4]^2 + 2*X[1]^2*X[2]*X[3]^3*X[4]^2 - 3*X[1]^3*X[2]*X[3]^3*X[4]^2 + 
        2*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^2 - 4*X[1]^4*X[2]*X[3]^3*
         X[4]^2 + \[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^2 - 
        X[1]^5*X[2]*X[3]^3*X[4]^2 + 48*X[1]^2*X[2]^2*X[3]^3*X[4]^2 - 
        14*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^2 + 35*X[1]^3*X[2]^2*X[3]^3*
         X[4]^2 - 4*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^2 - 
        2*X[1]^4*X[2]^2*X[3]^3*X[4]^2 + 3*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*
         X[4]^2 - 3*X[1]^5*X[2]^2*X[3]^3*X[4]^2 + 156*X[1]^2*X[2]^3*X[3]^3*
         X[4]^2 - 54*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^2 + 
        197*X[1]^3*X[2]^3*X[3]^3*X[4]^2 - 54*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*
         X[4]^2 + 72*X[1]^4*X[2]^3*X[3]^3*X[4]^2 - 12*\[Epsilon]*X[1]^4*
         X[2]^3*X[3]^3*X[4]^2 + 7*X[1]^5*X[2]^3*X[3]^3*X[4]^2 + 
        110*X[1]^2*X[2]^4*X[3]^3*X[4]^2 - 40*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*
         X[4]^2 + 159*X[1]^3*X[2]^4*X[3]^3*X[4]^2 - 48*\[Epsilon]*X[1]^3*
         X[2]^4*X[3]^3*X[4]^2 + 70*X[1]^4*X[2]^4*X[3]^3*X[4]^2 - 
        14*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^2 + 9*X[1]^5*X[2]^4*X[3]^3*
         X[4]^2 - 6*X[1]^3*X[2]^2*X[3]^4*X[4]^2 + 2*\[Epsilon]*X[1]^3*X[2]^2*
         X[3]^4*X[4]^2 - 2*X[1]^4*X[2]^2*X[3]^4*X[4]^2 - 
        22*X[1]^3*X[2]^3*X[3]^4*X[4]^2 + 8*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*
         X[4]^2 - 17*X[1]^4*X[2]^3*X[3]^4*X[4]^2 + 4*\[Epsilon]*X[1]^4*X[2]^3*
         X[3]^4*X[4]^2 - 3*X[1]^5*X[2]^3*X[3]^4*X[4]^2 - X[4]^3 + 
        \[Epsilon]*X[4]^3 - 4*X[1]*X[4]^3 + 4*\[Epsilon]*X[1]*X[4]^3 - 
        6*X[1]^2*X[4]^3 + 6*\[Epsilon]*X[1]^2*X[4]^3 - 4*X[1]^3*X[4]^3 + 
        4*\[Epsilon]*X[1]^3*X[4]^3 - X[1]^4*X[4]^3 + \[Epsilon]*X[1]^4*
         X[4]^3 - 12*X[2]*X[4]^3 + 12*\[Epsilon]*X[2]*X[4]^3 - 
        46*X[1]*X[2]*X[4]^3 + 46*\[Epsilon]*X[1]*X[2]*X[4]^3 - 
        66*X[1]^2*X[2]*X[4]^3 + 66*\[Epsilon]*X[1]^2*X[2]*X[4]^3 - 
        42*X[1]^3*X[2]*X[4]^3 + 42*\[Epsilon]*X[1]^3*X[2]*X[4]^3 - 
        10*X[1]^4*X[2]*X[4]^3 + 10*\[Epsilon]*X[1]^4*X[2]*X[4]^3 - 
        51*X[2]^2*X[4]^3 + 51*\[Epsilon]*X[2]^2*X[4]^3 - 
        192*X[1]*X[2]^2*X[4]^3 + 192*\[Epsilon]*X[1]*X[2]^2*X[4]^3 - 
        270*X[1]^2*X[2]^2*X[4]^3 + 270*\[Epsilon]*X[1]^2*X[2]^2*X[4]^3 - 
        168*X[1]^3*X[2]^2*X[4]^3 + 168*\[Epsilon]*X[1]^3*X[2]^2*X[4]^3 - 
        39*X[1]^4*X[2]^2*X[4]^3 + 39*\[Epsilon]*X[1]^4*X[2]^2*X[4]^3 - 
        110*X[2]^3*X[4]^3 + 110*\[Epsilon]*X[2]^3*X[4]^3 - 
        410*X[1]*X[2]^3*X[4]^3 + 410*\[Epsilon]*X[1]*X[2]^3*X[4]^3 - 
        570*X[1]^2*X[2]^3*X[4]^3 + 570*\[Epsilon]*X[1]^2*X[2]^3*X[4]^3 - 
        350*X[1]^3*X[2]^3*X[4]^3 + 350*\[Epsilon]*X[1]^3*X[2]^3*X[4]^3 - 
        80*X[1]^4*X[2]^3*X[4]^3 + 80*\[Epsilon]*X[1]^4*X[2]^3*X[4]^3 - 
        135*X[2]^4*X[4]^3 + 135*\[Epsilon]*X[2]^4*X[4]^3 - 
        500*X[1]*X[2]^4*X[4]^3 + 500*\[Epsilon]*X[1]*X[2]^4*X[4]^3 - 
        690*X[1]^2*X[2]^4*X[4]^3 + 690*\[Epsilon]*X[1]^2*X[2]^4*X[4]^3 - 
        420*X[1]^3*X[2]^4*X[4]^3 + 420*\[Epsilon]*X[1]^3*X[2]^4*X[4]^3 - 
        95*X[1]^4*X[2]^4*X[4]^3 + 95*\[Epsilon]*X[1]^4*X[2]^4*X[4]^3 - 
        96*X[2]^5*X[4]^3 + 96*\[Epsilon]*X[2]^5*X[4]^3 - 
        354*X[1]*X[2]^5*X[4]^3 + 354*\[Epsilon]*X[1]*X[2]^5*X[4]^3 - 
        486*X[1]^2*X[2]^5*X[4]^3 + 486*\[Epsilon]*X[1]^2*X[2]^5*X[4]^3 - 
        294*X[1]^3*X[2]^5*X[4]^3 + 294*\[Epsilon]*X[1]^3*X[2]^5*X[4]^3 - 
        66*X[1]^4*X[2]^5*X[4]^3 + 66*\[Epsilon]*X[1]^4*X[2]^5*X[4]^3 - 
        37*X[2]^6*X[4]^3 + 37*\[Epsilon]*X[2]^6*X[4]^3 - 
        136*X[1]*X[2]^6*X[4]^3 + 136*\[Epsilon]*X[1]*X[2]^6*X[4]^3 - 
        186*X[1]^2*X[2]^6*X[4]^3 + 186*\[Epsilon]*X[1]^2*X[2]^6*X[4]^3 - 
        112*X[1]^3*X[2]^6*X[4]^3 + 112*\[Epsilon]*X[1]^3*X[2]^6*X[4]^3 - 
        25*X[1]^4*X[2]^6*X[4]^3 + 25*\[Epsilon]*X[1]^4*X[2]^6*X[4]^3 - 
        6*X[2]^7*X[4]^3 + 6*\[Epsilon]*X[2]^7*X[4]^3 - 
        22*X[1]*X[2]^7*X[4]^3 + 22*\[Epsilon]*X[1]*X[2]^7*X[4]^3 - 
        30*X[1]^2*X[2]^7*X[4]^3 + 30*\[Epsilon]*X[1]^2*X[2]^7*X[4]^3 - 
        18*X[1]^3*X[2]^7*X[4]^3 + 18*\[Epsilon]*X[1]^3*X[2]^7*X[4]^3 - 
        4*X[1]^4*X[2]^7*X[4]^3 + 4*\[Epsilon]*X[1]^4*X[2]^7*X[4]^3 - 
        2*\[Epsilon]*X[1]*X[3]*X[4]^3 - X[1]^2*X[3]*X[4]^3 - 
        6*\[Epsilon]*X[1]^2*X[3]*X[4]^3 - 3*X[1]^3*X[3]*X[4]^3 - 
        6*\[Epsilon]*X[1]^3*X[3]*X[4]^3 - 3*X[1]^4*X[3]*X[4]^3 - 
        2*\[Epsilon]*X[1]^4*X[3]*X[4]^3 - X[1]^5*X[3]*X[4]^3 - 
        6*X[2]*X[3]*X[4]^3 + 6*\[Epsilon]*X[2]*X[3]*X[4]^3 - 
        39*X[1]*X[2]*X[3]*X[4]^3 + 9*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^3 - 
        104*X[1]^2*X[2]*X[3]*X[4]^3 - 3*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^3 - 
        141*X[1]^3*X[2]*X[3]*X[4]^3 - 5*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^3 - 
        99*X[1]^4*X[2]*X[3]*X[4]^3 + 5*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^3 - 
        32*X[1]^5*X[2]*X[3]*X[4]^3 + 4*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^3 - 
        3*X[1]^6*X[2]*X[3]*X[4]^3 - 51*X[2]^2*X[3]*X[4]^3 + 
        51*\[Epsilon]*X[2]^2*X[3]*X[4]^3 - 264*X[1]*X[2]^2*X[3]*X[4]^3 + 
        144*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^3 - 594*X[1]^2*X[2]^2*X[3]*
         X[4]^3 + 162*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^3 - 
        718*X[1]^3*X[2]^2*X[3]*X[4]^3 + 118*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
         X[4]^3 - 470*X[1]^4*X[2]^2*X[3]*X[4]^3 + 71*\[Epsilon]*X[1]^4*X[2]^2*
         X[3]*X[4]^3 - 148*X[1]^5*X[2]^2*X[3]*X[4]^3 + 22*\[Epsilon]*X[1]^5*
         X[2]^2*X[3]*X[4]^3 - 15*X[1]^6*X[2]^2*X[3]*X[4]^3 - 
        165*X[2]^3*X[3]*X[4]^3 + 165*\[Epsilon]*X[2]^3*X[3]*X[4]^3 - 
        699*X[1]*X[2]^3*X[3]*X[4]^3 + 499*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^3 - 1313*X[1]^2*X[2]^3*X[3]*X[4]^3 + 589*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]*X[4]^3 - 1397*X[1]^3*X[2]^3*X[3]*X[4]^3 + 
        383*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^3 - 853*X[1]^4*X[2]^3*X[3]*
         X[4]^3 + 170*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^3 - 
        262*X[1]^5*X[2]^3*X[3]*X[4]^3 + 42*\[Epsilon]*X[1]^5*X[2]^3*X[3]*
         X[4]^3 - 27*X[1]^6*X[2]^3*X[3]*X[4]^3 - 270*X[2]^4*X[3]*X[4]^3 + 
        270*\[Epsilon]*X[2]^4*X[3]*X[4]^3 - 969*X[1]*X[2]^4*X[3]*X[4]^3 + 
        819*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^3 - 1475*X[1]^2*X[2]^4*X[3]*
         X[4]^3 + 930*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^3 - 
        1284*X[1]^3*X[2]^4*X[3]*X[4]^3 + 517*\[Epsilon]*X[1]^3*X[2]^4*X[3]*
         X[4]^3 - 690*X[1]^4*X[2]^4*X[3]*X[4]^3 + 170*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]*X[4]^3 - 203*X[1]^5*X[2]^4*X[3]*X[4]^3 + 
        34*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^3 - 21*X[1]^6*X[2]^4*X[3]*
         X[4]^3 - 240*X[2]^5*X[3]*X[4]^3 + 240*\[Epsilon]*X[2]^5*X[3]*
         X[4]^3 - 768*X[1]*X[2]^5*X[3]*X[4]^3 + 726*\[Epsilon]*X[1]*X[2]^5*
         X[3]*X[4]^3 - 948*X[1]^2*X[2]^5*X[3]*X[4]^3 + 795*\[Epsilon]*X[1]^2*
         X[2]^5*X[3]*X[4]^3 - 598*X[1]^3*X[2]^5*X[3]*X[4]^3 + 
        382*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^3 - 230*X[1]^4*X[2]^5*X[3]*
         X[4]^3 + 83*\[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4]^3 - 
        58*X[1]^5*X[2]^5*X[3]*X[4]^3 + 10*\[Epsilon]*X[1]^5*X[2]^5*X[3]*
         X[4]^3 - 6*X[1]^6*X[2]^5*X[3]*X[4]^3 - 111*X[2]^6*X[3]*X[4]^3 + 
        111*\[Epsilon]*X[2]^6*X[3]*X[4]^3 - 339*X[1]*X[2]^6*X[3]*X[4]^3 + 
        339*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^3 - 370*X[1]^2*X[2]^6*X[3]*
         X[4]^3 + 370*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^3 - 
        167*X[1]^3*X[2]^6*X[3]*X[4]^3 + 167*\[Epsilon]*X[1]^3*X[2]^6*X[3]*
         X[4]^3 - 25*X[1]^4*X[2]^6*X[3]*X[4]^3 + 25*\[Epsilon]*X[1]^4*X[2]^6*
         X[3]*X[4]^3 - 21*X[2]^7*X[3]*X[4]^3 + 21*\[Epsilon]*X[2]^7*X[3]*
         X[4]^3 - 66*X[1]*X[2]^7*X[3]*X[4]^3 + 66*\[Epsilon]*X[1]*X[2]^7*X[3]*
         X[4]^3 - 75*X[1]^2*X[2]^7*X[3]*X[4]^3 + 75*\[Epsilon]*X[1]^2*X[2]^7*
         X[3]*X[4]^3 - 36*X[1]^3*X[2]^7*X[3]*X[4]^3 + 36*\[Epsilon]*X[1]^3*
         X[2]^7*X[3]*X[4]^3 - 6*X[1]^4*X[2]^7*X[3]*X[4]^3 + 
        6*\[Epsilon]*X[1]^4*X[2]^7*X[3]*X[4]^3 + 3*X[1]^2*X[3]^2*X[4]^3 + 
        \[Epsilon]*X[1]^2*X[3]^2*X[4]^3 + 8*X[1]^3*X[3]^2*X[4]^3 + 
        2*\[Epsilon]*X[1]^3*X[3]^2*X[4]^3 + 7*X[1]^4*X[3]^2*X[4]^3 + 
        \[Epsilon]*X[1]^4*X[3]^2*X[4]^3 + 2*X[1]^5*X[3]^2*X[4]^3 - 
        6*X[1]*X[2]*X[3]^2*X[4]^3 - 6*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^3 + 
        51*X[1]^2*X[2]*X[3]^2*X[4]^3 - 27*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^3 + 160*X[1]^3*X[2]*X[3]^2*X[4]^3 - 43*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^3 + 156*X[1]^4*X[2]*X[3]^2*X[4]^3 - 
        31*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^3 + 60*X[1]^5*X[2]*X[3]^2*
         X[4]^3 - 9*\[Epsilon]*X[1]^5*X[2]*X[3]^2*X[4]^3 + 
        7*X[1]^6*X[2]*X[3]^2*X[4]^3 - 96*X[1]*X[2]^2*X[3]^2*X[4]^3 - 
        12*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^3 - 36*X[1]^2*X[2]^2*X[3]^2*
         X[4]^3 - 84*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^3 + 
        339*X[1]^3*X[2]^2*X[3]^2*X[4]^3 - 162*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*
         X[4]^3 + 451*X[1]^4*X[2]^2*X[3]^2*X[4]^3 - 126*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^2*X[4]^3 + 198*X[1]^5*X[2]^2*X[3]^2*X[4]^3 - 
        36*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^3 + 26*X[1]^6*X[2]^2*X[3]^2*
         X[4]^3 - 306*X[1]*X[2]^3*X[3]^2*X[4]^3 + 16*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^3 - 628*X[1]^2*X[2]^3*X[3]^2*X[4]^3 + 
        2*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^3 - 256*X[1]^3*X[2]^3*X[3]^2*
         X[4]^3 - 75*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^3 + 
        205*X[1]^4*X[2]^3*X[3]^2*X[4]^3 - 96*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
         X[4]^3 + 166*X[1]^5*X[2]^3*X[3]^2*X[4]^3 - 35*\[Epsilon]*X[1]^5*
         X[2]^3*X[3]^2*X[4]^3 + 27*X[1]^6*X[2]^3*X[3]^2*X[4]^3 - 
        342*X[1]*X[2]^4*X[3]^2*X[4]^3 + 38*\[Epsilon]*X[1]*X[2]^4*X[3]^2*
         X[4]^3 - 944*X[1]^2*X[2]^4*X[3]^2*X[4]^3 + 128*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]^2*X[4]^3 - 917*X[1]^3*X[2]^4*X[3]^2*X[4]^3 + 
        142*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^3 - 351*X[1]^4*X[2]^4*X[3]^2*
         X[4]^3 + 54*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^3 - 
        32*X[1]^5*X[2]^4*X[3]^2*X[4]^3 + 2*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*
         X[4]^3 + 4*X[1]^6*X[2]^4*X[3]^2*X[4]^3 - 120*X[1]*X[2]^5*X[3]^2*
         X[4]^3 + 10*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^3 - 
        385*X[1]^2*X[2]^5*X[3]^2*X[4]^3 + 55*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
         X[4]^3 - 462*X[1]^3*X[2]^5*X[3]^2*X[4]^3 + 88*\[Epsilon]*X[1]^3*
         X[2]^5*X[3]^2*X[4]^3 - 251*X[1]^4*X[2]^5*X[3]^2*X[4]^3 + 
        53*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^3 - 58*X[1]^5*X[2]^5*X[3]^2*
         X[4]^3 + 10*\[Epsilon]*X[1]^5*X[2]^5*X[3]^2*X[4]^3 - 
        4*X[1]^6*X[2]^5*X[3]^2*X[4]^3 + 6*X[1]*X[2]^6*X[3]^2*X[4]^3 - 
        6*\[Epsilon]*X[1]*X[2]^6*X[3]^2*X[4]^3 + 15*X[1]^2*X[2]^6*X[3]^2*
         X[4]^3 - 15*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*X[4]^3 + 
        12*X[1]^3*X[2]^6*X[3]^2*X[4]^3 - 12*\[Epsilon]*X[1]^3*X[2]^6*X[3]^2*
         X[4]^3 + 3*X[1]^4*X[2]^6*X[3]^2*X[4]^3 - 3*\[Epsilon]*X[1]^4*X[2]^6*
         X[3]^2*X[4]^3 - 2*X[1]^3*X[3]^3*X[4]^3 - 3*X[1]^4*X[3]^3*X[4]^3 - 
        X[1]^5*X[3]^3*X[4]^3 + 14*X[1]^2*X[2]*X[3]^3*X[4]^3 - 
        19*X[1]^3*X[2]*X[3]^3*X[4]^3 + 14*\[Epsilon]*X[1]^3*X[2]*X[3]^3*
         X[4]^3 - 56*X[1]^4*X[2]*X[3]^3*X[4]^3 + 18*\[Epsilon]*X[1]^4*X[2]*
         X[3]^3*X[4]^3 - 32*X[1]^5*X[2]*X[3]^3*X[4]^3 + 
        6*\[Epsilon]*X[1]^5*X[2]*X[3]^3*X[4]^3 - 5*X[1]^6*X[2]*X[3]^3*
         X[4]^3 + 165*X[1]^2*X[2]^2*X[3]^3*X[4]^3 - 43*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]^3*X[4]^3 + 182*X[1]^3*X[2]^2*X[3]^3*X[4]^3 - 
        25*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^3 - 11*X[1]^4*X[2]^2*X[3]^3*
         X[4]^3 + 25*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^3 - 
        56*X[1]^5*X[2]^2*X[3]^3*X[4]^3 + 15*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*
         X[4]^3 - 12*X[1]^6*X[2]^2*X[3]^3*X[4]^3 + 389*X[1]^2*X[2]^3*X[3]^3*
         X[4]^3 - 129*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^3 + 
        674*X[1]^3*X[2]^3*X[3]^3*X[4]^3 - 195*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*
         X[4]^3 + 367*X[1]^4*X[2]^3*X[3]^3*X[4]^3 - 83*\[Epsilon]*X[1]^4*
         X[2]^3*X[3]^3*X[4]^3 + 62*X[1]^5*X[2]^3*X[3]^3*X[4]^3 - 
        7*\[Epsilon]*X[1]^5*X[2]^3*X[3]^3*X[4]^3 + 238*X[1]^2*X[2]^4*X[3]^3*
         X[4]^3 - 86*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^3 + 
        475*X[1]^3*X[2]^4*X[3]^3*X[4]^3 - 156*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*
         X[4]^3 + 325*X[1]^4*X[2]^4*X[3]^3*X[4]^3 - 90*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]^3*X[4]^3 + 87*X[1]^5*X[2]^4*X[3]^3*X[4]^3 - 
        16*\[Epsilon]*X[1]^5*X[2]^4*X[3]^3*X[4]^3 + 7*X[1]^6*X[2]^4*X[3]^3*
         X[4]^3 - 2*X[1]^3*X[2]*X[3]^4*X[4]^3 + 3*X[1]^4*X[2]*X[3]^4*X[4]^3 - 
        2*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^3 + 4*X[1]^5*X[2]*X[3]^4*
         X[4]^3 - \[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^3 + 
        X[1]^6*X[2]*X[3]^4*X[4]^3 - 35*X[1]^3*X[2]^2*X[3]^4*X[4]^3 + 
        11*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^3 - 26*X[1]^4*X[2]^2*X[3]^4*
         X[4]^3 + 4*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*X[4]^3 - 
        2*X[1]^5*X[2]^2*X[3]^4*X[4]^3 - \[Epsilon]*X[1]^5*X[2]^2*X[3]^4*
         X[4]^3 + X[1]^6*X[2]^2*X[3]^4*X[4]^3 - 68*X[1]^3*X[2]^3*X[3]^4*
         X[4]^3 + 26*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^3 - 
        83*X[1]^4*X[2]^3*X[3]^4*X[4]^3 + 26*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*
         X[4]^3 - 30*X[1]^5*X[2]^3*X[3]^4*X[4]^3 + 6*\[Epsilon]*X[1]^5*X[2]^3*
         X[3]^4*X[4]^3 - 3*X[1]^6*X[2]^3*X[3]^4*X[4]^3 - 5*X[4]^4 + 
        5*\[Epsilon]*X[4]^4 - 23*X[1]*X[4]^4 + 23*\[Epsilon]*X[1]*X[4]^4 - 
        42*X[1]^2*X[4]^4 + 42*\[Epsilon]*X[1]^2*X[4]^4 - 38*X[1]^3*X[4]^4 + 
        38*\[Epsilon]*X[1]^3*X[4]^4 - 17*X[1]^4*X[4]^4 + 
        17*\[Epsilon]*X[1]^4*X[4]^4 - 3*X[1]^5*X[4]^4 + 
        3*\[Epsilon]*X[1]^5*X[4]^4 - 45*X[2]*X[4]^4 + 45*\[Epsilon]*X[2]*
         X[4]^4 - 203*X[1]*X[2]*X[4]^4 + 203*\[Epsilon]*X[1]*X[2]*X[4]^4 - 
        363*X[1]^2*X[2]*X[4]^4 + 363*\[Epsilon]*X[1]^2*X[2]*X[4]^4 - 
        321*X[1]^3*X[2]*X[4]^4 + 321*\[Epsilon]*X[1]^3*X[2]*X[4]^4 - 
        140*X[1]^4*X[2]*X[4]^4 + 140*\[Epsilon]*X[1]^4*X[2]*X[4]^4 - 
        24*X[1]^5*X[2]*X[4]^4 + 24*\[Epsilon]*X[1]^5*X[2]*X[4]^4 - 
        165*X[2]^2*X[4]^4 + 165*\[Epsilon]*X[2]^2*X[4]^4 - 
        735*X[1]*X[2]^2*X[4]^4 + 735*\[Epsilon]*X[1]*X[2]^2*X[4]^4 - 
        1296*X[1]^2*X[2]^2*X[4]^4 + 1296*\[Epsilon]*X[1]^2*X[2]^2*X[4]^4 - 
        1128*X[1]^3*X[2]^2*X[4]^4 + 1128*\[Epsilon]*X[1]^3*X[2]^2*X[4]^4 - 
        483*X[1]^4*X[2]^2*X[4]^4 + 483*\[Epsilon]*X[1]^4*X[2]^2*X[4]^4 - 
        81*X[1]^5*X[2]^2*X[4]^4 + 81*\[Epsilon]*X[1]^5*X[2]^2*X[4]^4 - 
        325*X[2]^3*X[4]^4 + 325*\[Epsilon]*X[2]^3*X[4]^4 - 
        1435*X[1]*X[2]^3*X[4]^4 + 1435*\[Epsilon]*X[1]*X[2]^3*X[4]^4 - 
        2505*X[1]^2*X[2]^3*X[4]^4 + 2505*\[Epsilon]*X[1]^2*X[2]^3*X[4]^4 - 
        2155*X[1]^3*X[2]^3*X[4]^4 + 2155*\[Epsilon]*X[1]^3*X[2]^3*X[4]^4 - 
        910*X[1]^4*X[2]^3*X[4]^4 + 910*\[Epsilon]*X[1]^4*X[2]^3*X[4]^4 - 
        150*X[1]^5*X[2]^3*X[4]^4 + 150*\[Epsilon]*X[1]^5*X[2]^3*X[4]^4 - 
        375*X[2]^4*X[4]^4 + 375*\[Epsilon]*X[2]^4*X[4]^4 - 
        1645*X[1]*X[2]^4*X[4]^4 + 1645*\[Epsilon]*X[1]*X[2]^4*X[4]^4 - 
        2850*X[1]^2*X[2]^4*X[4]^4 + 2850*\[Epsilon]*X[1]^2*X[2]^4*X[4]^4 - 
        2430*X[1]^3*X[2]^4*X[4]^4 + 2430*\[Epsilon]*X[1]^3*X[2]^4*X[4]^4 - 
        1015*X[1]^4*X[2]^4*X[4]^4 + 1015*\[Epsilon]*X[1]^4*X[2]^4*X[4]^4 - 
        165*X[1]^5*X[2]^4*X[4]^4 + 165*\[Epsilon]*X[1]^5*X[2]^4*X[4]^4 - 
        255*X[2]^5*X[4]^4 + 255*\[Epsilon]*X[2]^5*X[4]^4 - 
        1113*X[1]*X[2]^5*X[4]^4 + 1113*\[Epsilon]*X[1]*X[2]^5*X[4]^4 - 
        1917*X[1]^2*X[2]^5*X[4]^4 + 1917*\[Epsilon]*X[1]^2*X[2]^5*X[4]^4 - 
        1623*X[1]^3*X[2]^5*X[4]^4 + 1623*\[Epsilon]*X[1]^3*X[2]^5*X[4]^4 - 
        672*X[1]^4*X[2]^5*X[4]^4 + 672*\[Epsilon]*X[1]^4*X[2]^5*X[4]^4 - 
        108*X[1]^5*X[2]^5*X[4]^4 + 108*\[Epsilon]*X[1]^5*X[2]^5*X[4]^4 - 
        95*X[2]^6*X[4]^4 + 95*\[Epsilon]*X[2]^6*X[4]^4 - 
        413*X[1]*X[2]^6*X[4]^4 + 413*\[Epsilon]*X[1]*X[2]^6*X[4]^4 - 
        708*X[1]^2*X[2]^6*X[4]^4 + 708*\[Epsilon]*X[1]^2*X[2]^6*X[4]^4 - 
        596*X[1]^3*X[2]^6*X[4]^4 + 596*\[Epsilon]*X[1]^3*X[2]^6*X[4]^4 - 
        245*X[1]^4*X[2]^6*X[4]^4 + 245*\[Epsilon]*X[1]^4*X[2]^6*X[4]^4 - 
        39*X[1]^5*X[2]^6*X[4]^4 + 39*\[Epsilon]*X[1]^5*X[2]^6*X[4]^4 - 
        15*X[2]^7*X[4]^4 + 15*\[Epsilon]*X[2]^7*X[4]^4 - 
        65*X[1]*X[2]^7*X[4]^4 + 65*\[Epsilon]*X[1]*X[2]^7*X[4]^4 - 
        111*X[1]^2*X[2]^7*X[4]^4 + 111*\[Epsilon]*X[1]^2*X[2]^7*X[4]^4 - 
        93*X[1]^3*X[2]^7*X[4]^4 + 93*\[Epsilon]*X[1]^3*X[2]^7*X[4]^4 - 
        38*X[1]^4*X[2]^7*X[4]^4 + 38*\[Epsilon]*X[1]^4*X[2]^7*X[4]^4 - 
        6*X[1]^5*X[2]^7*X[4]^4 + 6*\[Epsilon]*X[1]^5*X[2]^7*X[4]^4 - 
        10*\[Epsilon]*X[1]*X[3]*X[4]^4 - 5*X[1]^2*X[3]*X[4]^4 - 
        36*\[Epsilon]*X[1]^2*X[3]*X[4]^4 - 18*X[1]^3*X[3]*X[4]^4 - 
        48*\[Epsilon]*X[1]^3*X[3]*X[4]^4 - 24*X[1]^4*X[3]*X[4]^4 - 
        28*\[Epsilon]*X[1]^4*X[3]*X[4]^4 - 14*X[1]^5*X[3]*X[4]^4 - 
        6*\[Epsilon]*X[1]^5*X[3]*X[4]^4 - 3*X[1]^6*X[3]*X[4]^4 - 
        15*X[2]*X[3]*X[4]^4 + 15*\[Epsilon]*X[2]*X[3]*X[4]^4 - 
        90*X[1]*X[2]*X[3]*X[4]^4 - 265*X[1]^2*X[2]*X[3]*X[4]^4 - 
        108*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^4 - 447*X[1]^3*X[2]*X[3]*
         X[4]^4 - 169*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^4 - 
        429*X[1]^4*X[2]*X[3]*X[4]^4 - 83*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^4 - 
        220*X[1]^5*X[2]*X[3]*X[4]^4 - \[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^4 - 
        51*X[1]^6*X[2]*X[3]*X[4]^4 + 6*\[Epsilon]*X[1]^6*X[2]*X[3]*X[4]^4 - 
        3*X[1]^7*X[2]*X[3]*X[4]^4 - 110*X[2]^2*X[3]*X[4]^4 + 
        110*\[Epsilon]*X[2]^2*X[3]*X[4]^4 - 550*X[1]*X[2]^2*X[3]*X[4]^4 + 
        272*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^4 - 1316*X[1]^2*X[2]^2*X[3]*
         X[4]^4 + 156*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^4 - 
        1897*X[1]^3*X[2]^2*X[3]*X[4]^4 - 43*\[Epsilon]*X[1]^3*X[2]^2*X[3]*
         X[4]^4 - 1661*X[1]^4*X[2]^2*X[3]*X[4]^4 + 12*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]*X[4]^4 - 818*X[1]^5*X[2]^2*X[3]*X[4]^4 + 
        77*\[Epsilon]*X[1]^5*X[2]^2*X[3]*X[4]^4 - 191*X[1]^6*X[2]^2*X[3]*
         X[4]^4 + 28*\[Epsilon]*X[1]^6*X[2]^2*X[3]*X[4]^4 - 
        13*X[1]^7*X[2]^2*X[3]*X[4]^4 - 325*X[2]^3*X[3]*X[4]^4 + 
        325*\[Epsilon]*X[2]^3*X[3]*X[4]^4 - 1400*X[1]*X[2]^3*X[3]*X[4]^4 + 
        1006*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^4 - 2771*X[1]^2*X[2]^3*X[3]*
         X[4]^4 + 1119*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^4 - 
        3384*X[1]^3*X[2]^3*X[3]*X[4]^4 + 600*\[Epsilon]*X[1]^3*X[2]^3*X[3]*
         X[4]^4 - 2685*X[1]^4*X[2]^3*X[3]*X[4]^4 + 290*\[Epsilon]*X[1]^4*
         X[2]^3*X[3]*X[4]^4 - 1273*X[1]^5*X[2]^3*X[3]*X[4]^4 + 
        176*\[Epsilon]*X[1]^5*X[2]^3*X[3]*X[4]^4 - 297*X[1]^6*X[2]^3*X[3]*
         X[4]^4 + 48*\[Epsilon]*X[1]^6*X[2]^3*X[3]*X[4]^4 - 
        21*X[1]^7*X[2]^3*X[3]*X[4]^4 - 500*X[2]^4*X[3]*X[4]^4 + 
        500*\[Epsilon]*X[2]^4*X[3]*X[4]^4 - 1930*X[1]*X[2]^4*X[3]*X[4]^4 + 
        1666*\[Epsilon]*X[1]*X[2]^4*X[3]*X[4]^4 - 3177*X[1]^2*X[2]^4*X[3]*
         X[4]^4 + 2066*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^4 - 
        3094*X[1]^3*X[2]^4*X[3]*X[4]^4 + 1212*\[Epsilon]*X[1]^3*X[2]^4*X[3]*
         X[4]^4 - 2057*X[1]^4*X[2]^4*X[3]*X[4]^4 + 426*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]*X[4]^4 - 905*X[1]^5*X[2]^4*X[3]*X[4]^4 + 
        150*\[Epsilon]*X[1]^5*X[2]^4*X[3]*X[4]^4 - 210*X[1]^6*X[2]^4*X[3]*
         X[4]^4 + 36*\[Epsilon]*X[1]^6*X[2]^4*X[3]*X[4]^4 - 
        15*X[1]^7*X[2]^4*X[3]*X[4]^4 - 425*X[2]^5*X[3]*X[4]^4 + 
        425*\[Epsilon]*X[2]^5*X[3]*X[4]^4 - 1540*X[1]*X[2]^5*X[3]*X[4]^4 + 
        1472*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^4 - 2195*X[1]^2*X[2]^5*X[3]*
         X[4]^4 + 1908*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^4 - 
        1621*X[1]^3*X[2]^5*X[3]*X[4]^4 + 1133*\[Epsilon]*X[1]^3*X[2]^5*X[3]*
         X[4]^4 - 740*X[1]^4*X[2]^5*X[3]*X[4]^4 + 315*\[Epsilon]*X[1]^4*
         X[2]^5*X[3]*X[4]^4 - 251*X[1]^5*X[2]^5*X[3]*X[4]^4 + 
        53*\[Epsilon]*X[1]^5*X[2]^5*X[3]*X[4]^4 - 56*X[1]^6*X[2]^5*X[3]*
         X[4]^4 + 10*\[Epsilon]*X[1]^6*X[2]^5*X[3]*X[4]^4 - 
        4*X[1]^7*X[2]^5*X[3]*X[4]^4 - 190*X[2]^6*X[3]*X[4]^4 + 
        190*\[Epsilon]*X[2]^6*X[3]*X[4]^4 - 680*X[1]*X[2]^6*X[3]*X[4]^4 + 
        680*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^4 - 918*X[1]^2*X[2]^6*X[3]*
         X[4]^4 + 918*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^4 - 
        567*X[1]^3*X[2]^6*X[3]*X[4]^4 + 567*\[Epsilon]*X[1]^3*X[2]^6*X[3]*
         X[4]^4 - 150*X[1]^4*X[2]^6*X[3]*X[4]^4 + 150*\[Epsilon]*X[1]^4*
         X[2]^6*X[3]*X[4]^4 - 11*X[1]^5*X[2]^6*X[3]*X[4]^4 + 
        11*\[Epsilon]*X[1]^5*X[2]^6*X[3]*X[4]^4 - 35*X[2]^7*X[3]*X[4]^4 + 
        35*\[Epsilon]*X[2]^7*X[3]*X[4]^4 - 130*X[1]*X[2]^7*X[3]*X[4]^4 + 
        130*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4]^4 - 185*X[1]^2*X[2]^7*X[3]*
         X[4]^4 + 185*\[Epsilon]*X[1]^2*X[2]^7*X[3]*X[4]^4 - 
        124*X[1]^3*X[2]^7*X[3]*X[4]^4 + 124*\[Epsilon]*X[1]^3*X[2]^7*X[3]*
         X[4]^4 - 38*X[1]^4*X[2]^7*X[3]*X[4]^4 + 38*\[Epsilon]*X[1]^4*X[2]^7*
         X[3]*X[4]^4 - 4*X[1]^5*X[2]^7*X[3]*X[4]^4 + 4*\[Epsilon]*X[1]^5*
         X[2]^7*X[3]*X[4]^4 + 17*X[1]^2*X[3]^2*X[4]^4 + 
        5*\[Epsilon]*X[1]^2*X[3]^2*X[4]^4 + 56*X[1]^3*X[3]^2*X[4]^4 + 
        13*\[Epsilon]*X[1]^3*X[3]^2*X[4]^4 + 68*X[1]^4*X[3]^2*X[4]^4 + 
        11*\[Epsilon]*X[1]^4*X[3]^2*X[4]^4 + 36*X[1]^5*X[3]^2*X[4]^4 + 
        3*\[Epsilon]*X[1]^5*X[3]^2*X[4]^4 + 7*X[1]^6*X[3]^2*X[4]^4 - 
        17*X[1]*X[2]*X[3]^2*X[4]^4 - 13*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^4 + 
        131*X[1]^2*X[2]*X[3]^2*X[4]^4 - 52*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^4 + 545*X[1]^3*X[2]*X[3]^2*X[4]^4 - 98*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^4 + 726*X[1]^4*X[2]*X[3]^2*X[4]^4 - 
        108*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^4 + 431*X[1]^5*X[2]*X[3]^2*
         X[4]^4 - 64*\[Epsilon]*X[1]^5*X[2]*X[3]^2*X[4]^4 + 
        110*X[1]^6*X[2]*X[3]^2*X[4]^4 - 15*\[Epsilon]*X[1]^6*X[2]*X[3]^2*
         X[4]^4 + 8*X[1]^7*X[2]*X[3]^2*X[4]^4 - 157*X[1]*X[2]^2*X[3]^2*
         X[4]^4 - 39*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^4 - 
        39*X[1]^2*X[2]^2*X[3]^2*X[4]^4 - 179*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
         X[4]^4 + 947*X[1]^3*X[2]^2*X[3]^2*X[4]^4 - 369*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]^2*X[4]^4 + 1649*X[1]^4*X[2]^2*X[3]^2*X[4]^4 - 
        411*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^4 + 1103*X[1]^5*X[2]^2*
         X[3]^2*X[4]^4 - 234*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^4 + 
        309*X[1]^6*X[2]^2*X[3]^2*X[4]^4 - 52*\[Epsilon]*X[1]^6*X[2]^2*X[3]^2*
         X[4]^4 + 26*X[1]^7*X[2]^2*X[3]^2*X[4]^4 - 393*X[1]*X[2]^3*X[3]^2*
         X[4]^4 - 39*\[Epsilon]*X[1]*X[2]^3*X[3]^2*X[4]^4 - 
        909*X[1]^2*X[2]^3*X[3]^2*X[4]^4 - 131*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*
         X[4]^4 - 280*X[1]^3*X[2]^3*X[3]^2*X[4]^4 - 254*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]^2*X[4]^4 + 838*X[1]^4*X[2]^3*X[3]^2*X[4]^4 - 
        325*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^4 + 863*X[1]^5*X[2]^3*X[3]^2*
         X[4]^4 - 217*\[Epsilon]*X[1]^5*X[2]^3*X[3]^2*X[4]^4 + 
        288*X[1]^6*X[2]^3*X[3]^2*X[4]^4 - 54*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*
         X[4]^4 + 27*X[1]^7*X[2]^3*X[3]^2*X[4]^4 - 368*X[1]*X[2]^4*X[3]^2*
         X[4]^4 - 28*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^4 - 
        1217*X[1]^2*X[2]^4*X[3]^2*X[4]^4 - 3*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*
         X[4]^4 - 1453*X[1]^3*X[2]^4*X[3]^2*X[4]^4 + 94*\[Epsilon]*X[1]^3*
         X[2]^4*X[3]^2*X[4]^4 - 686*X[1]^4*X[2]^4*X[3]^2*X[4]^4 + 
        75*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^4 - 36*X[1]^5*X[2]^4*X[3]^2*
         X[4]^4 - 6*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*X[4]^4 + 
        54*X[1]^6*X[2]^4*X[3]^2*X[4]^4 - 12*\[Epsilon]*X[1]^6*X[2]^4*X[3]^2*
         X[4]^4 + 8*X[1]^7*X[2]^4*X[3]^2*X[4]^4 - 100*X[1]*X[2]^5*X[3]^2*
         X[4]^4 - 30*\[Epsilon]*X[1]*X[2]^5*X[3]^2*X[4]^4 - 
        416*X[1]^2*X[2]^5*X[3]^2*X[4]^4 - 39*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*
         X[4]^4 - 667*X[1]^3*X[2]^5*X[3]^2*X[4]^4 + 42*\[Epsilon]*X[1]^3*
         X[2]^5*X[3]^2*X[4]^4 - 512*X[1]^4*X[2]^5*X[3]^2*X[4]^4 + 
        87*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^4 - 188*X[1]^5*X[2]^5*X[3]^2*
         X[4]^4 + 41*\[Epsilon]*X[1]^5*X[2]^5*X[3]^2*X[4]^4 - 
        28*X[1]^6*X[2]^5*X[3]^2*X[4]^4 + 5*\[Epsilon]*X[1]^6*X[2]^5*X[3]^2*
         X[4]^4 - X[1]^7*X[2]^5*X[3]^2*X[4]^4 + 15*X[1]*X[2]^6*X[3]^2*
         X[4]^4 - 15*\[Epsilon]*X[1]*X[2]^6*X[3]^2*X[4]^4 + 
        45*X[1]^2*X[2]^6*X[3]^2*X[4]^4 - 45*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*
         X[4]^4 + 48*X[1]^3*X[2]^6*X[3]^2*X[4]^4 - 48*\[Epsilon]*X[1]^3*
         X[2]^6*X[3]^2*X[4]^4 + 21*X[1]^4*X[2]^6*X[3]^2*X[4]^4 - 
        21*\[Epsilon]*X[1]^4*X[2]^6*X[3]^2*X[4]^4 + 3*X[1]^5*X[2]^6*X[3]^2*
         X[4]^4 - 3*\[Epsilon]*X[1]^5*X[2]^6*X[3]^2*X[4]^4 - 
        14*X[1]^3*X[3]^3*X[4]^4 - 31*X[1]^4*X[3]^3*X[4]^4 - 
        22*X[1]^5*X[3]^3*X[4]^4 - 5*X[1]^6*X[3]^3*X[4]^4 + 
        43*X[1]^2*X[2]*X[3]^3*X[4]^4 - 3*\[Epsilon]*X[1]^2*X[2]*X[3]^3*
         X[4]^4 - 40*X[1]^3*X[2]*X[3]^3*X[4]^4 + 30*\[Epsilon]*X[1]^3*X[2]*
         X[3]^3*X[4]^4 - 235*X[1]^4*X[2]*X[3]^3*X[4]^4 + 
        70*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^4 - 221*X[1]^5*X[2]*X[3]^3*
         X[4]^4 + 50*\[Epsilon]*X[1]^5*X[2]*X[3]^3*X[4]^4 - 
        74*X[1]^6*X[2]*X[3]^3*X[4]^4 + 12*\[Epsilon]*X[1]^6*X[2]*X[3]^3*
         X[4]^4 - 7*X[1]^7*X[2]*X[3]^3*X[4]^4 + 316*X[1]^2*X[2]^2*X[3]^3*
         X[4]^4 - 80*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^4 + 
        476*X[1]^3*X[2]^2*X[3]^3*X[4]^4 - 90*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
         X[4]^4 + 7*X[1]^4*X[2]^2*X[3]^3*X[4]^4 + 48*\[Epsilon]*X[1]^4*X[2]^2*
         X[3]^3*X[4]^4 - 275*X[1]^5*X[2]^2*X[3]^3*X[4]^4 + 
        88*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*X[4]^4 - 131*X[1]^6*X[2]^2*X[3]^3*
         X[4]^4 + 27*\[Epsilon]*X[1]^6*X[2]^2*X[3]^3*X[4]^4 - 
        15*X[1]^7*X[2]^2*X[3]^3*X[4]^4 + 580*X[1]^2*X[2]^3*X[3]^3*X[4]^4 - 
        186*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^4 + 1282*X[1]^3*X[2]^3*
         X[3]^3*X[4]^4 - 386*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^4 + 
        934*X[1]^4*X[2]^3*X[3]^3*X[4]^4 - 251*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
         X[4]^4 + 219*X[1]^5*X[2]^3*X[3]^3*X[4]^4 - 42*\[Epsilon]*X[1]^5*
         X[2]^3*X[3]^3*X[4]^4 - 13*X[1]^6*X[2]^3*X[3]^3*X[4]^4 + 
        6*\[Epsilon]*X[1]^6*X[2]^3*X[3]^3*X[4]^4 - 6*X[1]^7*X[2]^3*X[3]^3*
         X[4]^4 + 307*X[1]^2*X[2]^4*X[3]^3*X[4]^4 - 109*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]^3*X[4]^4 + 780*X[1]^3*X[2]^4*X[3]^3*X[4]^4 - 
        266*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^4 + 723*X[1]^4*X[2]^4*X[3]^3*
         X[4]^4 - 229*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^4 + 
        295*X[1]^5*X[2]^4*X[3]^3*X[4]^4 - 80*\[Epsilon]*X[1]^5*X[2]^4*X[3]^3*
         X[4]^4 + 49*X[1]^6*X[2]^4*X[3]^3*X[4]^4 - 9*\[Epsilon]*X[1]^6*X[2]^4*
         X[3]^3*X[4]^4 + 2*X[1]^7*X[2]^4*X[3]^3*X[4]^4 + 
        2*X[1]^4*X[3]^4*X[4]^4 + 3*X[1]^5*X[3]^4*X[4]^4 + 
        X[1]^6*X[3]^4*X[4]^4 - 11*X[1]^3*X[2]*X[3]^4*X[4]^4 + 
        \[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^4 + 8*X[1]^4*X[2]*X[3]^4*X[4]^4 - 
        7*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^4 + 28*X[1]^5*X[2]*X[3]^4*
         X[4]^4 - 9*\[Epsilon]*X[1]^5*X[2]*X[3]^4*X[4]^4 + 
        15*X[1]^6*X[2]*X[3]^4*X[4]^4 - 3*\[Epsilon]*X[1]^6*X[2]*X[3]^4*
         X[4]^4 + 2*X[1]^7*X[2]*X[3]^4*X[4]^4 - 89*X[1]^3*X[2]^2*X[3]^4*
         X[4]^4 + 29*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*X[4]^4 - 
        107*X[1]^4*X[2]^2*X[3]^4*X[4]^4 + 27*\[Epsilon]*X[1]^4*X[2]^2*X[3]^4*
         X[4]^4 - 24*X[1]^5*X[2]^2*X[3]^4*X[4]^4 + \[Epsilon]*X[1]^5*X[2]^2*
         X[3]^4*X[4]^4 + 8*X[1]^6*X[2]^2*X[3]^4*X[4]^4 - 
        3*\[Epsilon]*X[1]^6*X[2]^2*X[3]^4*X[4]^4 + 2*X[1]^7*X[2]^2*X[3]^4*
         X[4]^4 - 112*X[1]^3*X[2]^3*X[3]^4*X[4]^4 + 44*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]^4*X[4]^4 - 187*X[1]^4*X[2]^3*X[3]^4*X[4]^4 + 
        66*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^4 - 103*X[1]^5*X[2]^3*X[3]^4*
         X[4]^4 + 30*\[Epsilon]*X[1]^5*X[2]^3*X[3]^4*X[4]^4 - 
        21*X[1]^6*X[2]^3*X[3]^4*X[4]^4 + 4*\[Epsilon]*X[1]^6*X[2]^3*X[3]^4*
         X[4]^4 - X[1]^7*X[2]^3*X[3]^4*X[4]^4 - 10*X[4]^5 + 
        10*\[Epsilon]*X[4]^5 - 52*X[1]*X[4]^5 + 52*\[Epsilon]*X[1]*X[4]^5 - 
        111*X[1]^2*X[4]^5 + 111*\[Epsilon]*X[1]^2*X[4]^5 - 
        124*X[1]^3*X[4]^5 + 124*\[Epsilon]*X[1]^3*X[4]^5 - 76*X[1]^4*X[4]^5 + 
        76*\[Epsilon]*X[1]^4*X[4]^5 - 24*X[1]^5*X[4]^5 + 
        24*\[Epsilon]*X[1]^5*X[4]^5 - 3*X[1]^6*X[4]^5 + 
        3*\[Epsilon]*X[1]^6*X[4]^5 - 80*X[2]*X[4]^5 + 80*\[Epsilon]*X[2]*
         X[4]^5 - 412*X[1]*X[2]*X[4]^5 + 412*\[Epsilon]*X[1]*X[2]*X[4]^5 - 
        870*X[1]^2*X[2]*X[4]^5 + 870*\[Epsilon]*X[1]^2*X[2]*X[4]^5 - 
        960*X[1]^3*X[2]*X[4]^5 + 960*\[Epsilon]*X[1]^3*X[2]*X[4]^5 - 
        580*X[1]^4*X[2]*X[4]^5 + 580*\[Epsilon]*X[1]^4*X[2]*X[4]^5 - 
        180*X[1]^5*X[2]*X[4]^5 + 180*\[Epsilon]*X[1]^5*X[2]*X[4]^5 - 
        22*X[1]^6*X[2]*X[4]^5 + 22*\[Epsilon]*X[1]^6*X[2]*X[4]^5 - 
        270*X[2]^2*X[4]^5 + 270*\[Epsilon]*X[2]^2*X[4]^5 - 
        1380*X[1]*X[2]^2*X[4]^5 + 1380*\[Epsilon]*X[1]*X[2]^2*X[4]^5 - 
        2889*X[1]^2*X[2]^2*X[4]^5 + 2889*\[Epsilon]*X[1]^2*X[2]^2*X[4]^5 - 
        3156*X[1]^3*X[2]^2*X[4]^5 + 3156*\[Epsilon]*X[1]^3*X[2]^2*X[4]^5 - 
        1884*X[1]^4*X[2]^2*X[4]^5 + 1884*\[Epsilon]*X[1]^4*X[2]^2*X[4]^5 - 
        576*X[1]^5*X[2]^2*X[4]^5 + 576*\[Epsilon]*X[1]^5*X[2]^2*X[4]^5 - 
        69*X[1]^6*X[2]^2*X[4]^5 + 69*\[Epsilon]*X[1]^6*X[2]^2*X[4]^5 - 
        500*X[2]^3*X[4]^5 + 500*\[Epsilon]*X[2]^3*X[4]^5 - 
        2540*X[1]*X[2]^3*X[4]^5 + 2540*\[Epsilon]*X[1]*X[2]^3*X[4]^5 - 
        5280*X[1]^2*X[2]^3*X[4]^5 + 5280*\[Epsilon]*X[1]^2*X[2]^3*X[4]^5 - 
        5720*X[1]^3*X[2]^3*X[4]^5 + 5720*\[Epsilon]*X[1]^3*X[2]^3*X[4]^5 - 
        3380*X[1]^4*X[2]^3*X[4]^5 + 3380*\[Epsilon]*X[1]^4*X[2]^3*X[4]^5 - 
        1020*X[1]^5*X[2]^3*X[4]^5 + 1020*\[Epsilon]*X[1]^5*X[2]^3*X[4]^5 - 
        120*X[1]^6*X[2]^3*X[4]^5 + 120*\[Epsilon]*X[1]^6*X[2]^3*X[4]^5 - 
        550*X[2]^4*X[4]^5 + 550*\[Epsilon]*X[2]^4*X[4]^5 - 
        2780*X[1]*X[2]^4*X[4]^5 + 2780*\[Epsilon]*X[1]*X[2]^4*X[4]^5 - 
        5745*X[1]^2*X[2]^4*X[4]^5 + 5745*\[Epsilon]*X[1]^2*X[2]^4*X[4]^5 - 
        6180*X[1]^3*X[2]^4*X[4]^5 + 6180*\[Epsilon]*X[1]^3*X[2]^4*X[4]^5 - 
        3620*X[1]^4*X[2]^4*X[4]^5 + 3620*\[Epsilon]*X[1]^4*X[2]^4*X[4]^5 - 
        1080*X[1]^5*X[2]^4*X[4]^5 + 1080*\[Epsilon]*X[1]^5*X[2]^4*X[4]^5 - 
        125*X[1]^6*X[2]^4*X[4]^5 + 125*\[Epsilon]*X[1]^6*X[2]^4*X[4]^5 - 
        360*X[2]^5*X[4]^5 + 360*\[Epsilon]*X[2]^5*X[4]^5 - 
        1812*X[1]*X[2]^5*X[4]^5 + 1812*\[Epsilon]*X[1]*X[2]^5*X[4]^5 - 
        3726*X[1]^2*X[2]^5*X[4]^5 + 3726*\[Epsilon]*X[1]^2*X[2]^5*X[4]^5 - 
        3984*X[1]^3*X[2]^5*X[4]^5 + 3984*\[Epsilon]*X[1]^3*X[2]^5*X[4]^5 - 
        2316*X[1]^4*X[2]^5*X[4]^5 + 2316*\[Epsilon]*X[1]^4*X[2]^5*X[4]^5 - 
        684*X[1]^5*X[2]^5*X[4]^5 + 684*\[Epsilon]*X[1]^5*X[2]^5*X[4]^5 - 
        78*X[1]^6*X[2]^5*X[4]^5 + 78*\[Epsilon]*X[1]^6*X[2]^5*X[4]^5 - 
        130*X[2]^6*X[4]^5 + 130*\[Epsilon]*X[2]^6*X[4]^5 - 
        652*X[1]*X[2]^6*X[4]^5 + 652*\[Epsilon]*X[1]*X[2]^6*X[4]^5 - 
        1335*X[1]^2*X[2]^6*X[4]^5 + 1335*\[Epsilon]*X[1]^2*X[2]^6*X[4]^5 - 
        1420*X[1]^3*X[2]^6*X[4]^5 + 1420*\[Epsilon]*X[1]^3*X[2]^6*X[4]^5 - 
        820*X[1]^4*X[2]^6*X[4]^5 + 820*\[Epsilon]*X[1]^4*X[2]^6*X[4]^5 - 
        240*X[1]^5*X[2]^6*X[4]^5 + 240*\[Epsilon]*X[1]^5*X[2]^6*X[4]^5 - 
        27*X[1]^6*X[2]^6*X[4]^5 + 27*\[Epsilon]*X[1]^6*X[2]^6*X[4]^5 - 
        20*X[2]^7*X[4]^5 + 20*\[Epsilon]*X[2]^7*X[4]^5 - 
        100*X[1]*X[2]^7*X[4]^5 + 100*\[Epsilon]*X[1]*X[2]^7*X[4]^5 - 
        204*X[1]^2*X[2]^7*X[4]^5 + 204*\[Epsilon]*X[1]^2*X[2]^7*X[4]^5 - 
        216*X[1]^3*X[2]^7*X[4]^5 + 216*\[Epsilon]*X[1]^3*X[2]^7*X[4]^5 - 
        124*X[1]^4*X[2]^7*X[4]^5 + 124*\[Epsilon]*X[1]^4*X[2]^7*X[4]^5 - 
        36*X[1]^5*X[2]^7*X[4]^5 + 36*\[Epsilon]*X[1]^5*X[2]^7*X[4]^5 - 
        4*X[1]^6*X[2]^7*X[4]^5 + 4*\[Epsilon]*X[1]^6*X[2]^7*X[4]^5 - 
        X[1]*X[3]*X[4]^5 - 19*\[Epsilon]*X[1]*X[3]*X[4]^5 - 
        15*X[1]^2*X[3]*X[4]^5 - 79*\[Epsilon]*X[1]^2*X[3]*X[4]^5 - 
        52*X[1]^3*X[3]*X[4]^5 - 128*\[Epsilon]*X[1]^3*X[3]*X[4]^5 - 
        79*X[1]^4*X[3]*X[4]^5 - 100*\[Epsilon]*X[1]^4*X[3]*X[4]^5 - 
        60*X[1]^5*X[3]*X[4]^5 - 37*\[Epsilon]*X[1]^5*X[3]*X[4]^5 - 
        22*X[1]^6*X[3]*X[4]^5 - 5*\[Epsilon]*X[1]^6*X[3]*X[4]^5 - 
        3*X[1]^7*X[3]*X[4]^5 - 20*X[2]*X[3]*X[4]^5 + 20*\[Epsilon]*X[2]*X[3]*
         X[4]^5 - 109*X[1]*X[2]*X[3]*X[4]^5 - 27*\[Epsilon]*X[1]*X[2]*X[3]*
         X[4]^5 - 337*X[1]^2*X[2]*X[3]*X[4]^5 - 307*\[Epsilon]*X[1]^2*X[2]*
         X[3]*X[4]^5 - 679*X[1]^3*X[2]*X[3]*X[4]^5 - 571*\[Epsilon]*X[1]^3*
         X[2]*X[3]*X[4]^5 - 836*X[1]^4*X[2]*X[3]*X[4]^5 - 
        437*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^5 - 590*X[1]^5*X[2]*X[3]*
         X[4]^5 - 130*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^5 - 
        218*X[1]^6*X[2]*X[3]*X[4]^5 - 34*X[1]^7*X[2]*X[3]*X[4]^5 + 
        4*\[Epsilon]*X[1]^7*X[2]*X[3]*X[4]^5 - X[1]^8*X[2]*X[3]*X[4]^5 - 
        135*X[2]^2*X[3]*X[4]^5 + 135*\[Epsilon]*X[2]^2*X[3]*X[4]^5 - 
        636*X[1]*X[2]^2*X[3]*X[4]^5 + 286*\[Epsilon]*X[1]*X[2]^2*X[3]*
         X[4]^5 - 1505*X[1]^2*X[2]^2*X[3]*X[4]^5 - 161*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]*X[4]^5 - 2414*X[1]^3*X[2]^2*X[3]*X[4]^5 - 
        848*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^5 - 2644*X[1]^4*X[2]^2*X[3]*
         X[4]^5 - 726*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^5 - 
        1797*X[1]^5*X[2]^2*X[3]*X[4]^5 - 155*\[Epsilon]*X[1]^5*X[2]^2*X[3]*
         X[4]^5 - 668*X[1]^6*X[2]^2*X[3]*X[4]^5 + 52*\[Epsilon]*X[1]^6*X[2]^2*
         X[3]*X[4]^5 - 109*X[1]^7*X[2]^2*X[3]*X[4]^5 + 17*\[Epsilon]*X[1]^7*
         X[2]^2*X[3]*X[4]^5 - 4*X[1]^8*X[2]^2*X[3]*X[4]^5 - 
        375*X[2]^3*X[3]*X[4]^5 + 375*\[Epsilon]*X[2]^3*X[3]*X[4]^5 - 
        1614*X[1]*X[2]^3*X[3]*X[4]^5 + 1180*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^5 - 3155*X[1]^2*X[2]^3*X[3]*X[4]^5 + 1081*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]*X[4]^5 - 4019*X[1]^3*X[2]^3*X[3]*X[4]^5 - 
        67*\[Epsilon]*X[1]^3*X[2]^3*X[3]*X[4]^5 - 3777*X[1]^4*X[2]^3*X[3]*
         X[4]^5 - 485*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^5 - 
        2438*X[1]^5*X[2]^3*X[3]*X[4]^5 - 68*\[Epsilon]*X[1]^5*X[2]^3*X[3]*
         X[4]^5 - 911*X[1]^6*X[2]^3*X[3]*X[4]^5 + 101*\[Epsilon]*X[1]^6*
         X[2]^3*X[3]*X[4]^5 - 153*X[1]^7*X[2]^3*X[3]*X[4]^5 + 
        27*\[Epsilon]*X[1]^7*X[2]^3*X[3]*X[4]^5 - 6*X[1]^8*X[2]^3*X[3]*
         X[4]^5 - 550*X[2]^4*X[3]*X[4]^5 + 550*\[Epsilon]*X[2]^4*X[3]*
         X[4]^5 - 2251*X[1]*X[2]^4*X[3]*X[4]^5 + 1989*\[Epsilon]*X[1]*X[2]^4*
         X[3]*X[4]^5 - 3835*X[1]^2*X[2]^4*X[3]*X[4]^5 + 
        2579*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^5 - 3799*X[1]^3*X[2]^4*X[3]*
         X[4]^5 + 1313*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^5 - 
        2735*X[1]^4*X[2]^4*X[3]*X[4]^5 + 124*\[Epsilon]*X[1]^4*X[2]^4*X[3]*
         X[4]^5 - 1550*X[1]^5*X[2]^4*X[3]*X[4]^5 - \[Epsilon]*X[1]^5*X[2]^4*
         X[3]*X[4]^5 - 576*X[1]^6*X[2]^4*X[3]*X[4]^5 + 67*\[Epsilon]*X[1]^6*
         X[2]^4*X[3]*X[4]^5 - 100*X[1]^7*X[2]^4*X[3]*X[4]^5 + 
        19*\[Epsilon]*X[1]^7*X[2]^4*X[3]*X[4]^5 - 4*X[1]^8*X[2]^4*X[3]*
         X[4]^5 - 450*X[2]^5*X[3]*X[4]^5 + 450*\[Epsilon]*X[2]^5*X[3]*
         X[4]^5 - 1815*X[1]*X[2]^5*X[3]*X[4]^5 + 1753*\[Epsilon]*X[1]*X[2]^5*
         X[3]*X[4]^5 - 2885*X[1]^2*X[2]^5*X[3]*X[4]^5 + 
        2587*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^5 - 2330*X[1]^3*X[2]^5*X[3]*
         X[4]^5 + 1738*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^5 - 
        1102*X[1]^4*X[2]^5*X[3]*X[4]^5 + 477*\[Epsilon]*X[1]^4*X[2]^5*X[3]*
         X[4]^5 - 402*X[1]^5*X[2]^5*X[3]*X[4]^5 + 28*\[Epsilon]*X[1]^5*X[2]^5*
         X[3]*X[4]^5 - 134*X[1]^6*X[2]^5*X[3]*X[4]^5 + 10*\[Epsilon]*X[1]^6*
         X[2]^5*X[3]*X[4]^5 - 25*X[1]^7*X[2]^5*X[3]*X[4]^5 + 
        5*\[Epsilon]*X[1]^7*X[2]^5*X[3]*X[4]^5 - X[1]^8*X[2]^5*X[3]*X[4]^5 - 
        195*X[2]^6*X[3]*X[4]^5 + 195*\[Epsilon]*X[2]^6*X[3]*X[4]^5 - 
        800*X[1]*X[2]^6*X[3]*X[4]^5 + 800*\[Epsilon]*X[1]*X[2]^6*X[3]*
         X[4]^5 - 1277*X[1]^2*X[2]^6*X[3]*X[4]^5 + 1277*\[Epsilon]*X[1]^2*
         X[2]^6*X[3]*X[4]^5 - 979*X[1]^3*X[2]^6*X[3]*X[4]^5 + 
        979*\[Epsilon]*X[1]^3*X[2]^6*X[3]*X[4]^5 - 350*X[1]^4*X[2]^6*X[3]*
         X[4]^5 + 350*\[Epsilon]*X[1]^4*X[2]^6*X[3]*X[4]^5 - 
        41*X[1]^5*X[2]^6*X[3]*X[4]^5 + 41*\[Epsilon]*X[1]^5*X[2]^6*X[3]*
         X[4]^5 + 2*X[1]^6*X[2]^6*X[3]*X[4]^5 - 2*\[Epsilon]*X[1]^6*X[2]^6*
         X[3]*X[4]^5 - 35*X[2]^7*X[3]*X[4]^5 + 35*\[Epsilon]*X[2]^7*X[3]*
         X[4]^5 - 150*X[1]*X[2]^7*X[3]*X[4]^5 + 150*\[Epsilon]*X[1]*X[2]^7*
         X[3]*X[4]^5 - 255*X[1]^2*X[2]^7*X[3]*X[4]^5 + 255*\[Epsilon]*X[1]^2*
         X[2]^7*X[3]*X[4]^5 - 216*X[1]^3*X[2]^7*X[3]*X[4]^5 + 
        216*\[Epsilon]*X[1]^3*X[2]^7*X[3]*X[4]^5 - 93*X[1]^4*X[2]^7*X[3]*
         X[4]^5 + 93*\[Epsilon]*X[1]^4*X[2]^7*X[3]*X[4]^5 - 
        18*X[1]^5*X[2]^7*X[3]*X[4]^5 + 18*\[Epsilon]*X[1]^5*X[2]^7*X[3]*
         X[4]^5 - X[1]^6*X[2]^7*X[3]*X[4]^5 + \[Epsilon]*X[1]^6*X[2]^7*X[3]*
         X[4]^5 + 41*X[1]^2*X[3]^2*X[4]^5 + 7*\[Epsilon]*X[1]^2*X[3]^2*
         X[4]^5 + 160*X[1]^3*X[3]^2*X[4]^5 + 20*\[Epsilon]*X[1]^3*X[3]^2*
         X[4]^5 + 243*X[1]^4*X[3]^2*X[4]^5 + 19*\[Epsilon]*X[1]^4*X[3]^2*
         X[4]^5 + 178*X[1]^5*X[3]^2*X[4]^5 + 6*\[Epsilon]*X[1]^5*X[3]^2*
         X[4]^5 + 62*X[1]^6*X[3]^2*X[4]^5 + 8*X[1]^7*X[3]^2*X[4]^5 - 
        24*X[1]*X[2]*X[3]^2*X[4]^5 - 14*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^5 + 
        184*X[1]^2*X[2]*X[3]^2*X[4]^5 - 48*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^5 + 954*X[1]^3*X[2]*X[3]^2*X[4]^5 - 104*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^5 + 1603*X[1]^4*X[2]*X[3]^2*X[4]^5 - 
        171*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^5 + 1276*X[1]^5*X[2]*X[3]^2*
         X[4]^5 - 163*\[Epsilon]*X[1]^5*X[2]*X[3]^2*X[4]^5 + 
        498*X[1]^6*X[2]*X[3]^2*X[4]^5 - 73*\[Epsilon]*X[1]^6*X[2]*X[3]^2*
         X[4]^5 + 82*X[1]^7*X[2]*X[3]^2*X[4]^5 - 11*\[Epsilon]*X[1]^7*X[2]*
         X[3]^2*X[4]^5 + 3*X[1]^8*X[2]*X[3]^2*X[4]^5 - 145*X[1]*X[2]^2*X[3]^2*
         X[4]^5 - 55*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^5 - 
        9*X[1]^2*X[2]^2*X[3]^2*X[4]^5 - 197*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
         X[4]^5 + 1378*X[1]^3*X[2]^2*X[3]^2*X[4]^5 - 390*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]^2*X[4]^5 + 2940*X[1]^4*X[2]^2*X[3]^2*X[4]^5 - 
        560*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^5 + 2619*X[1]^5*X[2]^2*
         X[3]^2*X[4]^5 - 498*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^5 + 
        1114*X[1]^6*X[2]^2*X[3]^2*X[4]^5 - 221*\[Epsilon]*X[1]^6*X[2]^2*
         X[3]^2*X[4]^5 + 202*X[1]^7*X[2]^2*X[3]^2*X[4]^5 - 
        35*\[Epsilon]*X[1]^7*X[2]^2*X[3]^2*X[4]^5 + 9*X[1]^8*X[2]^2*X[3]^2*
         X[4]^5 - 281*X[1]*X[2]^3*X[3]^2*X[4]^5 - 97*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^5 - 724*X[1]^2*X[2]^3*X[3]^2*X[4]^5 - 
        272*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^5 - 90*X[1]^3*X[2]^3*X[3]^2*
         X[4]^5 - 356*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^5 + 
        1440*X[1]^4*X[2]^3*X[3]^2*X[4]^5 - 416*\[Epsilon]*X[1]^4*X[2]^3*
         X[3]^2*X[4]^5 + 1826*X[1]^5*X[2]^3*X[3]^2*X[4]^5 - 
        403*\[Epsilon]*X[1]^5*X[2]^3*X[3]^2*X[4]^5 + 915*X[1]^6*X[2]^3*X[3]^2*
         X[4]^5 - 204*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*X[4]^5 + 
        185*X[1]^7*X[2]^3*X[3]^2*X[4]^5 - 36*\[Epsilon]*X[1]^7*X[2]^3*X[3]^2*
         X[4]^5 + 9*X[1]^8*X[2]^3*X[3]^2*X[4]^5 - 203*X[1]*X[2]^4*X[3]^2*
         X[4]^5 - 105*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^5 - 
        820*X[1]^2*X[2]^4*X[3]^2*X[4]^5 - 250*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*
         X[4]^5 - 1206*X[1]^3*X[2]^4*X[3]^2*X[4]^5 - 150*\[Epsilon]*X[1]^3*
         X[2]^4*X[3]^2*X[4]^5 - 688*X[1]^4*X[2]^4*X[3]^2*X[4]^5 + 
        14*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*X[4]^5 + 23*X[1]^5*X[2]^4*X[3]^2*
         X[4]^5 - 8*\[Epsilon]*X[1]^5*X[2]^4*X[3]^2*X[4]^5 + 
        171*X[1]^6*X[2]^4*X[3]^2*X[4]^5 - 38*\[Epsilon]*X[1]^6*X[2]^4*X[3]^2*
         X[4]^5 + 52*X[1]^7*X[2]^4*X[3]^2*X[4]^5 - 11*\[Epsilon]*X[1]^7*
         X[2]^4*X[3]^2*X[4]^5 + 3*X[1]^8*X[2]^4*X[3]^2*X[4]^5 - 
        23*X[1]*X[2]^5*X[3]^2*X[4]^5 - 69*\[Epsilon]*X[1]*X[2]^5*X[3]^2*
         X[4]^5 - 178*X[1]^2*X[2]^5*X[3]^2*X[4]^5 - 190*\[Epsilon]*X[1]^2*
         X[2]^5*X[3]^2*X[4]^5 - 440*X[1]^3*X[2]^5*X[3]^2*X[4]^5 - 
        152*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^5 - 493*X[1]^4*X[2]^5*X[3]^2*
         X[4]^5 + 5*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^5 - 
        268*X[1]^5*X[2]^5*X[3]^2*X[4]^5 + 52*\[Epsilon]*X[1]^5*X[2]^5*X[3]^2*
         X[4]^5 - 65*X[1]^6*X[2]^5*X[3]^2*X[4]^5 + 17*\[Epsilon]*X[1]^6*
         X[2]^5*X[3]^2*X[4]^5 - 5*X[1]^7*X[2]^5*X[3]^2*X[4]^5 + 
        \[Epsilon]*X[1]^7*X[2]^5*X[3]^2*X[4]^5 + 20*X[1]*X[2]^6*X[3]^2*
         X[4]^5 - 20*\[Epsilon]*X[1]*X[2]^6*X[3]^2*X[4]^5 + 
        70*X[1]^2*X[2]^6*X[3]^2*X[4]^5 - 70*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*
         X[4]^5 + 92*X[1]^3*X[2]^6*X[3]^2*X[4]^5 - 92*\[Epsilon]*X[1]^3*
         X[2]^6*X[3]^2*X[4]^5 + 55*X[1]^4*X[2]^6*X[3]^2*X[4]^5 - 
        55*\[Epsilon]*X[1]^4*X[2]^6*X[3]^2*X[4]^5 + 14*X[1]^5*X[2]^6*X[3]^2*
         X[4]^5 - 14*\[Epsilon]*X[1]^5*X[2]^6*X[3]^2*X[4]^5 + 
        X[1]^6*X[2]^6*X[3]^2*X[4]^5 - \[Epsilon]*X[1]^6*X[2]^6*X[3]^2*
         X[4]^5 - 39*X[1]^3*X[3]^3*X[4]^5 + 3*\[Epsilon]*X[1]^3*X[3]^3*
         X[4]^5 - 111*X[1]^4*X[3]^3*X[4]^5 + 9*\[Epsilon]*X[1]^4*X[3]^3*
         X[4]^5 - 113*X[1]^5*X[3]^3*X[4]^5 + 9*\[Epsilon]*X[1]^5*X[3]^3*
         X[4]^5 - 48*X[1]^6*X[3]^3*X[4]^5 + 3*\[Epsilon]*X[1]^6*X[3]^3*
         X[4]^5 - 7*X[1]^7*X[3]^3*X[4]^5 + 70*X[1]^2*X[2]*X[3]^3*X[4]^5 - 
        12*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^5 - 31*X[1]^3*X[2]*X[3]^3*
         X[4]^5 + 19*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^5 - 
        459*X[1]^4*X[2]*X[3]^3*X[4]^5 + 117*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
         X[4]^5 - 616*X[1]^5*X[2]*X[3]^3*X[4]^5 + 143*\[Epsilon]*X[1]^5*X[2]*
         X[3]^3*X[4]^5 - 319*X[1]^6*X[2]*X[3]^3*X[4]^5 + 
        67*\[Epsilon]*X[1]^6*X[2]*X[3]^3*X[4]^5 - 64*X[1]^7*X[2]*X[3]^3*
         X[4]^5 + 10*\[Epsilon]*X[1]^7*X[2]*X[3]^3*X[4]^5 - 
        3*X[1]^8*X[2]*X[3]^3*X[4]^5 + 353*X[1]^2*X[2]^2*X[3]^3*X[4]^5 - 
        95*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^5 + 680*X[1]^3*X[2]^2*X[3]^3*
         X[4]^5 - 176*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^5 + 
        92*X[1]^4*X[2]^2*X[3]^3*X[4]^5 - 6*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*
         X[4]^5 - 568*X[1]^5*X[2]^2*X[3]^3*X[4]^5 + 167*\[Epsilon]*X[1]^5*
         X[2]^2*X[3]^3*X[4]^5 - 433*X[1]^6*X[2]^2*X[3]^3*X[4]^5 + 
        113*\[Epsilon]*X[1]^6*X[2]^2*X[3]^3*X[4]^5 - 106*X[1]^7*X[2]^2*X[3]^3*
         X[4]^5 + 21*\[Epsilon]*X[1]^7*X[2]^2*X[3]^3*X[4]^5 - 
        6*X[1]^8*X[2]^2*X[3]^3*X[4]^5 + 519*X[1]^2*X[2]^3*X[3]^3*X[4]^5 - 
        165*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^5 + 1398*X[1]^3*X[2]^3*
         X[3]^3*X[4]^5 - 444*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^5 + 
        1286*X[1]^4*X[2]^3*X[3]^3*X[4]^5 - 402*\[Epsilon]*X[1]^4*X[2]^3*
         X[3]^3*X[4]^5 + 396*X[1]^5*X[2]^3*X[3]^3*X[4]^5 - 
        115*\[Epsilon]*X[1]^5*X[2]^3*X[3]^3*X[4]^5 - 47*X[1]^6*X[2]^3*X[3]^3*
         X[4]^5 + 17*\[Epsilon]*X[1]^6*X[2]^3*X[3]^3*X[4]^5 - 
        39*X[1]^7*X[2]^3*X[3]^3*X[4]^5 + 9*\[Epsilon]*X[1]^7*X[2]^3*X[3]^3*
         X[4]^5 - 3*X[1]^8*X[2]^3*X[3]^3*X[4]^5 + 236*X[1]^2*X[2]^4*X[3]^3*
         X[4]^5 - 82*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^5 + 
        726*X[1]^3*X[2]^4*X[3]^3*X[4]^5 - 252*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*
         X[4]^5 + 846*X[1]^4*X[2]^4*X[3]^3*X[4]^5 - 288*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]^3*X[4]^5 + 461*X[1]^5*X[2]^4*X[3]^3*X[4]^5 - 
        148*\[Epsilon]*X[1]^5*X[2]^4*X[3]^3*X[4]^5 + 115*X[1]^6*X[2]^4*X[3]^3*
         X[4]^5 - 32*\[Epsilon]*X[1]^6*X[2]^4*X[3]^3*X[4]^5 + 
        10*X[1]^7*X[2]^4*X[3]^3*X[4]^5 - 2*\[Epsilon]*X[1]^7*X[2]^4*X[3]^3*
         X[4]^5 + 9*X[1]^4*X[3]^4*X[4]^5 - \[Epsilon]*X[1]^4*X[3]^4*X[4]^5 + 
        18*X[1]^5*X[3]^4*X[4]^5 - 2*\[Epsilon]*X[1]^5*X[3]^4*X[4]^5 + 
        11*X[1]^6*X[3]^4*X[4]^5 - \[Epsilon]*X[1]^6*X[3]^4*X[4]^5 + 
        2*X[1]^7*X[3]^4*X[4]^5 - 26*X[1]^3*X[2]*X[3]^4*X[4]^5 + 
        6*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^5 - 2*X[1]^4*X[2]*X[3]^4*
         X[4]^5 - 4*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^5 + 
        66*X[1]^5*X[2]*X[3]^4*X[4]^5 - 22*\[Epsilon]*X[1]^5*X[2]*X[3]^4*
         X[4]^5 + 59*X[1]^6*X[2]*X[3]^4*X[4]^5 - 16*\[Epsilon]*X[1]^6*X[2]*
         X[3]^4*X[4]^5 + 16*X[1]^7*X[2]*X[3]^4*X[4]^5 - 
        3*\[Epsilon]*X[1]^7*X[2]*X[3]^4*X[4]^5 + X[1]^8*X[2]*X[3]^4*X[4]^5 - 
        117*X[1]^3*X[2]^2*X[3]^4*X[4]^5 + 41*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
         X[4]^5 - 195*X[1]^4*X[2]^2*X[3]^4*X[4]^5 + 63*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^4*X[4]^5 - 78*X[1]^5*X[2]^2*X[3]^4*X[4]^5 + 
        20*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^5 + 15*X[1]^6*X[2]^2*X[3]^4*
         X[4]^5 - 7*\[Epsilon]*X[1]^6*X[2]^2*X[3]^4*X[4]^5 + 
        12*X[1]^7*X[2]^2*X[3]^4*X[4]^5 - 3*\[Epsilon]*X[1]^7*X[2]^2*X[3]^4*
         X[4]^5 + X[1]^8*X[2]^2*X[3]^4*X[4]^5 - 103*X[1]^3*X[2]^3*X[3]^4*
         X[4]^5 + 41*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^5 - 
        218*X[1]^4*X[2]^3*X[3]^4*X[4]^5 + 82*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*
         X[4]^5 - 161*X[1]^5*X[2]^3*X[3]^4*X[4]^5 + 55*\[Epsilon]*X[1]^5*
         X[2]^3*X[3]^4*X[4]^5 - 49*X[1]^6*X[2]^3*X[3]^4*X[4]^5 + 
        14*\[Epsilon]*X[1]^6*X[2]^3*X[3]^4*X[4]^5 - 5*X[1]^7*X[2]^3*X[3]^4*
         X[4]^5 + \[Epsilon]*X[1]^7*X[2]^3*X[3]^4*X[4]^5 - 10*X[4]^6 + 
        10*\[Epsilon]*X[4]^6 - 58*X[1]*X[4]^6 + 58*\[Epsilon]*X[1]*X[4]^6 - 
        141*X[1]^2*X[4]^6 + 141*\[Epsilon]*X[1]^2*X[4]^6 - 
        185*X[1]^3*X[4]^6 + 185*\[Epsilon]*X[1]^3*X[4]^6 - 
        140*X[1]^4*X[4]^6 + 140*\[Epsilon]*X[1]^4*X[4]^6 - 60*X[1]^5*X[4]^6 + 
        60*\[Epsilon]*X[1]^5*X[4]^6 - 13*X[1]^6*X[4]^6 + 
        13*\[Epsilon]*X[1]^6*X[4]^6 - X[1]^7*X[4]^6 + \[Epsilon]*X[1]^7*
         X[4]^6 - 75*X[2]*X[4]^6 + 75*\[Epsilon]*X[2]*X[4]^6 - 
        433*X[1]*X[2]*X[4]^6 + 433*\[Epsilon]*X[1]*X[2]*X[4]^6 - 
        1047*X[1]^2*X[2]*X[4]^6 + 1047*\[Epsilon]*X[1]^2*X[2]*X[4]^6 - 
        1365*X[1]^3*X[2]*X[4]^6 + 1365*\[Epsilon]*X[1]^3*X[2]*X[4]^6 - 
        1025*X[1]^4*X[2]*X[4]^6 + 1025*\[Epsilon]*X[1]^4*X[2]*X[4]^6 - 
        435*X[1]^5*X[2]*X[4]^6 + 435*\[Epsilon]*X[1]^5*X[2]*X[4]^6 - 
        93*X[1]^6*X[2]*X[4]^6 + 93*\[Epsilon]*X[1]^6*X[2]*X[4]^6 - 
        7*X[1]^7*X[2]*X[4]^6 + 7*\[Epsilon]*X[1]^7*X[2]*X[4]^6 - 
        240*X[2]^2*X[4]^6 + 240*\[Epsilon]*X[2]^2*X[4]^6 - 
        1380*X[1]*X[2]^2*X[4]^6 + 1380*\[Epsilon]*X[1]*X[2]^2*X[4]^6 - 
        3321*X[1]^2*X[2]^2*X[4]^6 + 3321*\[Epsilon]*X[1]^2*X[2]^2*X[4]^6 - 
        4305*X[1]^3*X[2]^2*X[4]^6 + 4305*\[Epsilon]*X[1]^3*X[2]^2*X[4]^6 - 
        3210*X[1]^4*X[2]^2*X[4]^6 + 3210*\[Epsilon]*X[1]^4*X[2]^2*X[4]^6 - 
        1350*X[1]^5*X[2]^2*X[4]^6 + 1350*\[Epsilon]*X[1]^5*X[2]^2*X[4]^6 - 
        285*X[1]^6*X[2]^2*X[4]^6 + 285*\[Epsilon]*X[1]^6*X[2]^2*X[4]^6 - 
        21*X[1]^7*X[2]^2*X[4]^6 + 21*\[Epsilon]*X[1]^7*X[2]^2*X[4]^6 - 
        425*X[2]^3*X[4]^6 + 425*\[Epsilon]*X[2]^3*X[4]^6 - 
        2435*X[1]*X[2]^3*X[4]^6 + 2435*\[Epsilon]*X[1]*X[2]^3*X[4]^6 - 
        5835*X[1]^2*X[2]^3*X[4]^6 + 5835*\[Epsilon]*X[1]^2*X[2]^3*X[4]^6 - 
        7525*X[1]^3*X[2]^3*X[4]^6 + 7525*\[Epsilon]*X[1]^3*X[2]^3*X[4]^6 - 
        5575*X[1]^4*X[2]^3*X[4]^6 + 5575*\[Epsilon]*X[1]^4*X[2]^3*X[4]^6 - 
        2325*X[1]^5*X[2]^3*X[4]^6 + 2325*\[Epsilon]*X[1]^5*X[2]^3*X[4]^6 - 
        485*X[1]^6*X[2]^3*X[4]^6 + 485*\[Epsilon]*X[1]^6*X[2]^3*X[4]^6 - 
        35*X[1]^7*X[2]^3*X[4]^6 + 35*\[Epsilon]*X[1]^7*X[2]^3*X[4]^6 - 
        450*X[2]^4*X[4]^6 + 450*\[Epsilon]*X[2]^4*X[4]^6 - 
        2570*X[1]*X[2]^4*X[4]^6 + 2570*\[Epsilon]*X[1]*X[2]^4*X[4]^6 - 
        6135*X[1]^2*X[2]^4*X[4]^6 + 6135*\[Epsilon]*X[1]^2*X[2]^4*X[4]^6 - 
        7875*X[1]^3*X[2]^4*X[4]^6 + 7875*\[Epsilon]*X[1]^3*X[2]^4*X[4]^6 - 
        5800*X[1]^4*X[2]^4*X[4]^6 + 5800*\[Epsilon]*X[1]^4*X[2]^4*X[4]^6 - 
        2400*X[1]^5*X[2]^4*X[4]^6 + 2400*\[Epsilon]*X[1]^5*X[2]^4*X[4]^6 - 
        495*X[1]^6*X[2]^4*X[4]^6 + 495*\[Epsilon]*X[1]^6*X[2]^4*X[4]^6 - 
        35*X[1]^7*X[2]^4*X[4]^6 + 35*\[Epsilon]*X[1]^7*X[2]^4*X[4]^6 - 
        285*X[2]^5*X[4]^6 + 285*\[Epsilon]*X[2]^5*X[4]^6 - 
        1623*X[1]*X[2]^5*X[4]^6 + 1623*\[Epsilon]*X[1]*X[2]^5*X[4]^6 - 
        3861*X[1]^2*X[2]^5*X[4]^6 + 3861*\[Epsilon]*X[1]^2*X[2]^5*X[4]^6 - 
        4935*X[1]^3*X[2]^5*X[4]^6 + 4935*\[Epsilon]*X[1]^3*X[2]^5*X[4]^6 - 
        3615*X[1]^4*X[2]^5*X[4]^6 + 3615*\[Epsilon]*X[1]^4*X[2]^5*X[4]^6 - 
        1485*X[1]^5*X[2]^5*X[4]^6 + 1485*\[Epsilon]*X[1]^5*X[2]^5*X[4]^6 - 
        303*X[1]^6*X[2]^5*X[4]^6 + 303*\[Epsilon]*X[1]^6*X[2]^5*X[4]^6 - 
        21*X[1]^7*X[2]^5*X[4]^6 + 21*\[Epsilon]*X[1]^7*X[2]^5*X[4]^6 - 
        100*X[2]^6*X[4]^6 + 100*\[Epsilon]*X[2]^6*X[4]^6 - 
        568*X[1]*X[2]^6*X[4]^6 + 568*\[Epsilon]*X[1]*X[2]^6*X[4]^6 - 
        1347*X[1]^2*X[2]^6*X[4]^6 + 1347*\[Epsilon]*X[1]^2*X[2]^6*X[4]^6 - 
        1715*X[1]^3*X[2]^6*X[4]^6 + 1715*\[Epsilon]*X[1]^3*X[2]^6*X[4]^6 - 
        1250*X[1]^4*X[2]^6*X[4]^6 + 1250*\[Epsilon]*X[1]^4*X[2]^6*X[4]^6 - 
        510*X[1]^5*X[2]^6*X[4]^6 + 510*\[Epsilon]*X[1]^5*X[2]^6*X[4]^6 - 
        103*X[1]^6*X[2]^6*X[4]^6 + 103*\[Epsilon]*X[1]^6*X[2]^6*X[4]^6 - 
        7*X[1]^7*X[2]^6*X[4]^6 + 7*\[Epsilon]*X[1]^7*X[2]^6*X[4]^6 - 
        15*X[2]^7*X[4]^6 + 15*\[Epsilon]*X[2]^7*X[4]^6 - 
        85*X[1]*X[2]^7*X[4]^6 + 85*\[Epsilon]*X[1]*X[2]^7*X[4]^6 - 
        201*X[1]^2*X[2]^7*X[4]^6 + 201*\[Epsilon]*X[1]^2*X[2]^7*X[4]^6 - 
        255*X[1]^3*X[2]^7*X[4]^6 + 255*\[Epsilon]*X[1]^3*X[2]^7*X[4]^6 - 
        185*X[1]^4*X[2]^7*X[4]^6 + 185*\[Epsilon]*X[1]^4*X[2]^7*X[4]^6 - 
        75*X[1]^5*X[2]^7*X[4]^6 + 75*\[Epsilon]*X[1]^5*X[2]^7*X[4]^6 - 
        15*X[1]^6*X[2]^7*X[4]^6 + 15*\[Epsilon]*X[1]^6*X[2]^7*X[4]^6 - 
        X[1]^7*X[2]^7*X[4]^6 + \[Epsilon]*X[1]^7*X[2]^7*X[4]^6 - 
        18*\[Epsilon]*X[1]*X[3]*X[4]^6 - 12*X[1]^2*X[3]*X[4]^6 - 
        84*\[Epsilon]*X[1]^2*X[3]*X[4]^6 - 58*X[1]^3*X[3]*X[4]^6 - 
        156*\[Epsilon]*X[1]^3*X[3]*X[4]^6 - 113*X[1]^4*X[3]*X[4]^6 - 
        144*\[Epsilon]*X[1]^4*X[3]*X[4]^6 - 112*X[1]^5*X[3]*X[4]^6 - 
        66*\[Epsilon]*X[1]^5*X[3]*X[4]^6 - 58*X[1]^6*X[3]*X[4]^6 - 
        12*\[Epsilon]*X[1]^6*X[3]*X[4]^6 - 14*X[1]^7*X[3]*X[4]^6 - 
        X[1]^8*X[3]*X[4]^6 - 15*X[2]*X[3]*X[4]^6 + 15*\[Epsilon]*X[2]*X[3]*
         X[4]^6 - 63*X[1]*X[2]*X[3]*X[4]^6 - 39*\[Epsilon]*X[1]*X[2]*X[3]*
         X[4]^6 - 173*X[1]^2*X[2]*X[3]*X[4]^6 - 373*\[Epsilon]*X[1]^2*X[2]*
         X[3]*X[4]^6 - 426*X[1]^3*X[2]*X[3]*X[4]^6 - 798*\[Epsilon]*X[1]^3*
         X[2]*X[3]*X[4]^6 - 717*X[1]^4*X[2]*X[3]*X[4]^6 - 
        766*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^6 - 703*X[1]^5*X[2]*X[3]*
         X[4]^6 - 339*\[Epsilon]*X[1]^5*X[2]*X[3]*X[4]^6 - 
        375*X[1]^6*X[2]*X[3]*X[4]^6 - 45*\[Epsilon]*X[1]^6*X[2]*X[3]*X[4]^6 - 
        96*X[1]^7*X[2]*X[3]*X[4]^6 + 8*\[Epsilon]*X[1]^7*X[2]*X[3]*X[4]^6 - 
        8*X[1]^8*X[2]*X[3]*X[4]^6 + \[Epsilon]*X[1]^8*X[2]*X[3]*X[4]^6 - 
        96*X[2]^2*X[3]*X[4]^6 + 96*\[Epsilon]*X[2]^2*X[3]*X[4]^6 - 
        399*X[1]*X[2]^2*X[3]*X[4]^6 + 171*\[Epsilon]*X[1]*X[2]^2*X[3]*
         X[4]^6 - 786*X[1]^2*X[2]^2*X[3]*X[4]^6 - 438*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]*X[4]^6 - 1228*X[1]^3*X[2]^2*X[3]*X[4]^6 - 
        1528*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^6 - 1694*X[1]^4*X[2]^2*X[3]*
         X[4]^6 - 1668*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^6 - 
        1627*X[1]^5*X[2]^2*X[3]*X[4]^6 - 761*\[Epsilon]*X[1]^5*X[2]^2*X[3]*
         X[4]^6 - 898*X[1]^6*X[2]^2*X[3]*X[4]^6 - 82*\[Epsilon]*X[1]^6*X[2]^2*
         X[3]*X[4]^6 - 242*X[1]^7*X[2]^2*X[3]*X[4]^6 + 30*\[Epsilon]*X[1]^7*
         X[2]^2*X[3]*X[4]^6 - 22*X[1]^8*X[2]^2*X[3]*X[4]^6 + 
        4*\[Epsilon]*X[1]^8*X[2]^2*X[3]*X[4]^6 - 255*X[2]^3*X[3]*X[4]^6 + 
        255*\[Epsilon]*X[2]^3*X[3]*X[4]^6 - 1068*X[1]*X[2]^3*X[3]*X[4]^6 + 
        816*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^6 - 1855*X[1]^2*X[2]^3*X[3]*
         X[4]^6 + 499*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^6 - 
        2016*X[1]^3*X[2]^3*X[3]*X[4]^6 - 1048*\[Epsilon]*X[1]^3*X[2]^3*X[3]*
         X[4]^6 - 1977*X[1]^4*X[2]^3*X[3]*X[4]^6 - 1781*\[Epsilon]*X[1]^4*
         X[2]^3*X[3]*X[4]^6 - 1748*X[1]^5*X[2]^3*X[3]*X[4]^6 - 
        944*\[Epsilon]*X[1]^5*X[2]^3*X[3]*X[4]^6 - 1005*X[1]^6*X[2]^3*X[3]*
         X[4]^6 - 115*\[Epsilon]*X[1]^6*X[2]^3*X[3]*X[4]^6 - 
        288*X[1]^7*X[2]^3*X[3]*X[4]^6 + 40*\[Epsilon]*X[1]^7*X[2]^3*X[3]*
         X[4]^6 - 28*X[1]^8*X[2]^3*X[3]*X[4]^6 + 6*\[Epsilon]*X[1]^8*X[2]^3*
         X[3]*X[4]^6 - 360*X[2]^4*X[3]*X[4]^6 + 360*\[Epsilon]*X[2]^4*X[3]*
         X[4]^6 - 1542*X[1]*X[2]^4*X[3]*X[4]^6 + 1404*\[Epsilon]*X[1]*X[2]^4*
         X[3]*X[4]^6 - 2600*X[1]^2*X[2]^4*X[3]*X[4]^6 + 
        1856*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^6 - 2274*X[1]^3*X[2]^4*X[3]*
         X[4]^6 + 588*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^6 - 
        1353*X[1]^4*X[2]^4*X[3]*X[4]^6 - 724*\[Epsilon]*X[1]^4*X[2]^4*X[3]*
         X[4]^6 - 862*X[1]^5*X[2]^4*X[3]*X[4]^6 - 636*\[Epsilon]*X[1]^5*
         X[2]^4*X[3]*X[4]^6 - 510*X[1]^6*X[2]^4*X[3]*X[4]^6 - 
        120*\[Epsilon]*X[1]^6*X[2]^4*X[3]*X[4]^6 - 162*X[1]^7*X[2]^4*X[3]*
         X[4]^6 + 20*\[Epsilon]*X[1]^7*X[2]^4*X[3]*X[4]^6 - 
        17*X[1]^8*X[2]^4*X[3]*X[4]^6 + 4*\[Epsilon]*X[1]^8*X[2]^4*X[3]*
         X[4]^6 - 285*X[2]^5*X[3]*X[4]^6 + 285*\[Epsilon]*X[2]^5*X[3]*
         X[4]^6 - 1263*X[1]*X[2]^5*X[3]*X[4]^6 + 1233*\[Epsilon]*X[1]*X[2]^5*
         X[3]*X[4]^6 - 2187*X[1]^2*X[2]^5*X[3]*X[4]^6 + 
        2025*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^6 - 1834*X[1]^3*X[2]^5*X[3]*
         X[4]^6 + 1466*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^6 - 
        755*X[1]^4*X[2]^5*X[3]*X[4]^6 + 300*\[Epsilon]*X[1]^4*X[2]^5*X[3]*
         X[4]^6 - 175*X[1]^5*X[2]^5*X[3]*X[4]^6 - 155*\[Epsilon]*X[1]^5*
         X[2]^5*X[3]*X[4]^6 - 73*X[1]^6*X[2]^5*X[3]*X[4]^6 - 
        67*\[Epsilon]*X[1]^6*X[2]^5*X[3]*X[4]^6 - 32*X[1]^7*X[2]^5*X[3]*
         X[4]^6 - 4*X[1]^8*X[2]^5*X[3]*X[4]^6 + \[Epsilon]*X[1]^8*X[2]^5*X[3]*
         X[4]^6 - 120*X[2]^6*X[3]*X[4]^6 + 120*\[Epsilon]*X[2]^6*X[3]*
         X[4]^6 - 555*X[1]*X[2]^6*X[3]*X[4]^6 + 555*\[Epsilon]*X[1]*X[2]^6*
         X[3]*X[4]^6 - 1018*X[1]^2*X[2]^6*X[3]*X[4]^6 + 
        1018*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^6 - 920*X[1]^3*X[2]^6*X[3]*
         X[4]^6 + 920*\[Epsilon]*X[1]^3*X[2]^6*X[3]*X[4]^6 - 
        400*X[1]^4*X[2]^6*X[3]*X[4]^6 + 400*\[Epsilon]*X[1]^4*X[2]^6*X[3]*
         X[4]^6 - 55*X[1]^5*X[2]^6*X[3]*X[4]^6 + 55*\[Epsilon]*X[1]^5*X[2]^6*
         X[3]*X[4]^6 + 10*X[1]^6*X[2]^6*X[3]*X[4]^6 - 10*\[Epsilon]*X[1]^6*
         X[2]^6*X[3]*X[4]^6 + 2*X[1]^7*X[2]^6*X[3]*X[4]^6 - 
        2*\[Epsilon]*X[1]^7*X[2]^6*X[3]*X[4]^6 - 21*X[2]^7*X[3]*X[4]^6 + 
        21*\[Epsilon]*X[2]^7*X[3]*X[4]^6 - 102*X[1]*X[2]^7*X[3]*X[4]^6 + 
        102*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4]^6 - 201*X[1]^2*X[2]^7*X[3]*
         X[4]^6 + 201*\[Epsilon]*X[1]^2*X[2]^7*X[3]*X[4]^6 - 
        204*X[1]^3*X[2]^7*X[3]*X[4]^6 + 204*\[Epsilon]*X[1]^3*X[2]^7*X[3]*
         X[4]^6 - 111*X[1]^4*X[2]^7*X[3]*X[4]^6 + 111*\[Epsilon]*X[1]^4*
         X[2]^7*X[3]*X[4]^6 - 30*X[1]^5*X[2]^7*X[3]*X[4]^6 + 
        30*\[Epsilon]*X[1]^5*X[2]^7*X[3]*X[4]^6 - 3*X[1]^6*X[2]^7*X[3]*
         X[4]^6 + 3*\[Epsilon]*X[1]^6*X[2]^7*X[3]*X[4]^6 + 
        46*X[1]^2*X[3]^2*X[4]^6 + 2*\[Epsilon]*X[1]^2*X[3]^2*X[4]^6 + 
        210*X[1]^3*X[3]^2*X[4]^6 + 387*X[1]^4*X[3]^2*X[4]^6 - 
        17*\[Epsilon]*X[1]^4*X[3]^2*X[4]^6 + 364*X[1]^5*X[3]^2*X[4]^6 - 
        31*\[Epsilon]*X[1]^5*X[3]^2*X[4]^6 + 180*X[1]^6*X[3]^2*X[4]^6 - 
        21*\[Epsilon]*X[1]^6*X[3]^2*X[4]^6 + 42*X[1]^7*X[3]^2*X[4]^6 - 
        5*\[Epsilon]*X[1]^7*X[3]^2*X[4]^6 + 3*X[1]^8*X[3]^2*X[4]^6 - 
        15*X[1]*X[2]*X[3]^2*X[4]^6 - 9*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^6 + 
        147*X[1]^2*X[2]*X[3]^2*X[4]^6 - 27*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^6 + 873*X[1]^3*X[2]*X[3]^2*X[4]^6 - 69*\[Epsilon]*X[1]^3*X[2]*
         X[3]^2*X[4]^6 + 1762*X[1]^4*X[2]*X[3]^2*X[4]^6 - 
        171*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^6 + 1764*X[1]^5*X[2]*X[3]^2*
         X[4]^6 - 237*\[Epsilon]*X[1]^5*X[2]*X[3]^2*X[4]^6 + 
        930*X[1]^6*X[2]*X[3]^2*X[4]^6 - 159*\[Epsilon]*X[1]^6*X[2]*X[3]^2*
         X[4]^6 + 238*X[1]^7*X[2]*X[3]^2*X[4]^6 - 45*\[Epsilon]*X[1]^7*X[2]*
         X[3]^2*X[4]^6 + 21*X[1]^8*X[2]*X[3]^2*X[4]^6 - 
        3*\[Epsilon]*X[1]^8*X[2]*X[3]^2*X[4]^6 - 63*X[1]*X[2]^2*X[3]^2*
         X[4]^6 - 45*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^6 + 
        45*X[1]^2*X[2]^2*X[3]^2*X[4]^6 - 135*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*
         X[4]^6 + 1060*X[1]^3*X[2]^2*X[3]^2*X[4]^6 - 206*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]^2*X[4]^6 + 2599*X[1]^4*X[2]^2*X[3]^2*X[4]^6 - 
        333*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*X[4]^6 + 2877*X[1]^5*X[2]^2*
         X[3]^2*X[4]^6 - 447*\[Epsilon]*X[1]^5*X[2]^2*X[3]^2*X[4]^6 + 
        1639*X[1]^6*X[2]^2*X[3]^2*X[4]^6 - 323*\[Epsilon]*X[1]^6*X[2]^2*
         X[3]^2*X[4]^6 + 454*X[1]^7*X[2]^2*X[3]^2*X[4]^6 - 
        102*\[Epsilon]*X[1]^7*X[2]^2*X[3]^2*X[4]^6 + 45*X[1]^8*X[2]^2*X[3]^2*
         X[4]^6 - 9*\[Epsilon]*X[1]^8*X[2]^2*X[3]^2*X[4]^6 - 
        84*X[1]*X[2]^3*X[3]^2*X[4]^6 - 96*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4]^6 - 227*X[1]^2*X[2]^3*X[3]^2*X[4]^6 - 283*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]^2*X[4]^6 + 135*X[1]^3*X[2]^3*X[3]^2*X[4]^6 - 
        297*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^6 + 1164*X[1]^4*X[2]^3*
         X[3]^2*X[4]^6 - 212*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*X[4]^6 + 
        1711*X[1]^5*X[2]^3*X[3]^2*X[4]^6 - 253*\[Epsilon]*X[1]^5*X[2]^3*
         X[3]^2*X[4]^6 + 1140*X[1]^6*X[2]^3*X[3]^2*X[4]^6 - 
        228*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*X[4]^6 + 354*X[1]^7*X[2]^3*X[3]^2*
         X[4]^6 - 86*\[Epsilon]*X[1]^7*X[2]^3*X[3]^2*X[4]^6 + 
        39*X[1]^8*X[2]^3*X[3]^2*X[4]^6 - 9*\[Epsilon]*X[1]^8*X[2]^3*X[3]^2*
         X[4]^6 - 24*X[1]*X[2]^4*X[3]^2*X[4]^6 - 108*\[Epsilon]*X[1]*X[2]^4*
         X[3]^2*X[4]^6 - 171*X[1]^2*X[2]^4*X[3]^2*X[4]^6 - 
        339*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^6 - 375*X[1]^3*X[2]^4*X[3]^2*
         X[4]^6 - 345*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^6 - 
        287*X[1]^4*X[2]^4*X[3]^2*X[4]^6 - 93*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*
         X[4]^6 + 51*X[1]^5*X[2]^4*X[3]^2*X[4]^6 + 18*\[Epsilon]*X[1]^5*
         X[2]^4*X[3]^2*X[4]^6 + 186*X[1]^6*X[2]^4*X[3]^2*X[4]^6 - 
        21*\[Epsilon]*X[1]^6*X[2]^4*X[3]^2*X[4]^6 + 88*X[1]^7*X[2]^4*X[3]^2*
         X[4]^6 - 21*\[Epsilon]*X[1]^7*X[2]^4*X[3]^2*X[4]^6 + 
        12*X[1]^8*X[2]^4*X[3]^2*X[4]^6 - 3*\[Epsilon]*X[1]^8*X[2]^4*X[3]^2*
         X[4]^6 + 27*X[1]*X[2]^5*X[3]^2*X[4]^6 - 63*\[Epsilon]*X[1]*X[2]^5*
         X[3]^2*X[4]^6 + 60*X[1]^2*X[2]^5*X[3]^2*X[4]^6 - 
        222*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^6 - 20*X[1]^3*X[2]^5*X[3]^2*
         X[4]^6 - 278*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^6 - 
        158*X[1]^4*X[2]^5*X[3]^2*X[4]^6 - 129*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*
         X[4]^6 - 159*X[1]^5*X[2]^5*X[3]^2*X[4]^6 + 6*\[Epsilon]*X[1]^5*
         X[2]^5*X[3]^2*X[4]^6 - 62*X[1]^6*X[2]^5*X[3]^2*X[4]^6 + 
        19*\[Epsilon]*X[1]^6*X[2]^5*X[3]^2*X[4]^6 - 8*X[1]^7*X[2]^5*X[3]^2*
         X[4]^6 + 3*\[Epsilon]*X[1]^7*X[2]^5*X[3]^2*X[4]^6 + 
        15*X[1]*X[2]^6*X[3]^2*X[4]^6 - 15*\[Epsilon]*X[1]*X[2]^6*X[3]^2*
         X[4]^6 + 60*X[1]^2*X[2]^6*X[3]^2*X[4]^6 - 60*\[Epsilon]*X[1]^2*
         X[2]^6*X[3]^2*X[4]^6 + 93*X[1]^3*X[2]^6*X[3]^2*X[4]^6 - 
        93*\[Epsilon]*X[1]^3*X[2]^6*X[3]^2*X[4]^6 + 69*X[1]^4*X[2]^6*X[3]^2*
         X[4]^6 - 69*\[Epsilon]*X[1]^4*X[2]^6*X[3]^2*X[4]^6 + 
        24*X[1]^5*X[2]^6*X[3]^2*X[4]^6 - 24*\[Epsilon]*X[1]^5*X[2]^6*X[3]^2*
         X[4]^6 + 3*X[1]^6*X[2]^6*X[3]^2*X[4]^6 - 3*\[Epsilon]*X[1]^6*X[2]^6*
         X[3]^2*X[4]^6 - 52*X[1]^3*X[3]^3*X[4]^6 + 10*\[Epsilon]*X[1]^3*
         X[3]^3*X[4]^6 - 180*X[1]^4*X[3]^3*X[4]^6 + 36*\[Epsilon]*X[1]^4*
         X[3]^3*X[4]^6 - 236*X[1]^5*X[3]^3*X[4]^6 + 48*\[Epsilon]*X[1]^5*
         X[3]^3*X[4]^6 - 143*X[1]^6*X[3]^3*X[4]^6 + 28*\[Epsilon]*X[1]^6*
         X[3]^3*X[4]^6 - 38*X[1]^7*X[3]^3*X[4]^6 + 6*\[Epsilon]*X[1]^7*X[3]^3*
         X[4]^6 - 3*X[1]^8*X[3]^3*X[4]^6 + 57*X[1]^2*X[2]*X[3]^3*X[4]^6 - 
        15*\[Epsilon]*X[1]^2*X[2]*X[3]^3*X[4]^6 - 8*X[1]^3*X[2]*X[3]^3*
         X[4]^6 - 4*\[Epsilon]*X[1]^3*X[2]*X[3]^3*X[4]^6 - 
        455*X[1]^4*X[2]*X[3]^3*X[4]^6 + 105*\[Epsilon]*X[1]^4*X[2]*X[3]^3*
         X[4]^6 - 794*X[1]^5*X[2]*X[3]^3*X[4]^6 + 196*\[Epsilon]*X[1]^5*X[2]*
         X[3]^3*X[4]^6 - 558*X[1]^6*X[2]*X[3]^3*X[4]^6 + 
        139*\[Epsilon]*X[1]^6*X[2]*X[3]^3*X[4]^6 - 172*X[1]^7*X[2]*X[3]^3*
         X[4]^6 + 40*\[Epsilon]*X[1]^7*X[2]*X[3]^3*X[4]^6 - 
        18*X[1]^8*X[2]*X[3]^3*X[4]^6 + 3*\[Epsilon]*X[1]^8*X[2]*X[3]^3*
         X[4]^6 + 214*X[1]^2*X[2]^2*X[3]^3*X[4]^6 - 64*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]^3*X[4]^6 + 500*X[1]^3*X[2]^2*X[3]^3*X[4]^6 - 
        164*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*X[4]^6 + 133*X[1]^4*X[2]^2*X[3]^3*
         X[4]^6 - 77*\[Epsilon]*X[1]^4*X[2]^2*X[3]^3*X[4]^6 - 
        540*X[1]^5*X[2]^2*X[3]^3*X[4]^6 + 128*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*
         X[4]^6 - 576*X[1]^6*X[2]^2*X[3]^3*X[4]^6 + 157*\[Epsilon]*X[1]^6*
         X[2]^2*X[3]^3*X[4]^6 - 216*X[1]^7*X[2]^2*X[3]^3*X[4]^6 + 
        58*\[Epsilon]*X[1]^7*X[2]^2*X[3]^3*X[4]^6 - 27*X[1]^8*X[2]^2*X[3]^3*
         X[4]^6 + 6*\[Epsilon]*X[1]^8*X[2]^2*X[3]^3*X[4]^6 + 
        257*X[1]^2*X[2]^3*X[3]^3*X[4]^6 - 83*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*
         X[4]^6 + 816*X[1]^3*X[2]^3*X[3]^3*X[4]^6 - 276*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]^3*X[4]^6 + 911*X[1]^4*X[2]^3*X[3]^3*X[4]^6 - 
        325*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*X[4]^6 + 358*X[1]^5*X[2]^3*X[3]^3*
         X[4]^6 - 140*\[Epsilon]*X[1]^5*X[2]^3*X[3]^3*X[4]^6 - 
        50*X[1]^6*X[2]^3*X[3]^3*X[4]^6 + 9*\[Epsilon]*X[1]^6*X[2]^3*X[3]^3*
         X[4]^6 - 68*X[1]^7*X[2]^3*X[3]^3*X[4]^6 + 20*\[Epsilon]*X[1]^7*
         X[2]^3*X[3]^3*X[4]^6 - 12*X[1]^8*X[2]^3*X[3]^3*X[4]^6 + 
        3*\[Epsilon]*X[1]^8*X[2]^3*X[3]^3*X[4]^6 + 100*X[1]^2*X[2]^4*X[3]^3*
         X[4]^6 - 34*\[Epsilon]*X[1]^2*X[2]^4*X[3]^3*X[4]^6 + 
        360*X[1]^3*X[2]^4*X[3]^3*X[4]^6 - 126*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*
         X[4]^6 + 503*X[1]^4*X[2]^4*X[3]^3*X[4]^6 - 179*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]^3*X[4]^6 + 340*X[1]^5*X[2]^4*X[3]^3*X[4]^6 - 
        120*\[Epsilon]*X[1]^5*X[2]^4*X[3]^3*X[4]^6 + 111*X[1]^6*X[2]^4*X[3]^3*
         X[4]^6 - 37*\[Epsilon]*X[1]^6*X[2]^4*X[3]^3*X[4]^6 + 
        14*X[1]^7*X[2]^4*X[3]^3*X[4]^6 - 4*\[Epsilon]*X[1]^7*X[2]^4*X[3]^3*
         X[4]^6 + 16*X[1]^4*X[3]^4*X[4]^6 - 4*\[Epsilon]*X[1]^4*X[3]^4*
         X[4]^6 + 40*X[1]^5*X[3]^4*X[4]^6 - 10*\[Epsilon]*X[1]^5*X[3]^4*
         X[4]^6 + 34*X[1]^6*X[3]^4*X[4]^6 - 8*\[Epsilon]*X[1]^6*X[3]^4*
         X[4]^6 + 11*X[1]^7*X[3]^4*X[4]^6 - 2*\[Epsilon]*X[1]^7*X[3]^4*
         X[4]^6 + X[1]^8*X[3]^4*X[4]^6 - 27*X[1]^3*X[2]*X[3]^4*X[4]^6 + 
        9*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^6 - 19*X[1]^4*X[2]*X[3]^4*
         X[4]^6 + 7*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^6 + 
        63*X[1]^5*X[2]*X[3]^4*X[4]^6 - 19*\[Epsilon]*X[1]^5*X[2]*X[3]^4*
         X[4]^6 + 87*X[1]^6*X[2]*X[3]^4*X[4]^6 - 26*\[Epsilon]*X[1]^6*X[2]*
         X[3]^4*X[4]^6 + 37*X[1]^7*X[2]*X[3]^4*X[4]^6 - 
        10*\[Epsilon]*X[1]^7*X[2]*X[3]^4*X[4]^6 + 5*X[1]^8*X[2]*X[3]^4*
         X[4]^6 - \[Epsilon]*X[1]^8*X[2]*X[3]^4*X[4]^6 - 
        77*X[1]^3*X[2]^2*X[3]^4*X[4]^6 + 29*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
         X[4]^6 - 163*X[1]^4*X[2]^2*X[3]^4*X[4]^6 + 61*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^4*X[4]^6 - 95*X[1]^5*X[2]^2*X[3]^4*X[4]^6 + 
        35*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^6 + 6*X[1]^6*X[2]^2*X[3]^4*
         X[4]^6 - 2*\[Epsilon]*X[1]^6*X[2]^2*X[3]^4*X[4]^6 + 
        19*X[1]^7*X[2]^2*X[3]^4*X[4]^6 - 6*\[Epsilon]*X[1]^7*X[2]^2*X[3]^4*
         X[4]^6 + 4*X[1]^8*X[2]^2*X[3]^4*X[4]^6 - \[Epsilon]*X[1]^8*X[2]^2*
         X[3]^4*X[4]^6 - 50*X[1]^3*X[2]^3*X[3]^4*X[4]^6 + 
        20*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^6 - 128*X[1]^4*X[2]^3*X[3]^4*
         X[4]^6 + 50*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^6 - 
        118*X[1]^5*X[2]^3*X[3]^4*X[4]^6 + 44*\[Epsilon]*X[1]^5*X[2]^3*X[3]^4*
         X[4]^6 - 47*X[1]^6*X[2]^3*X[3]^4*X[4]^6 + 16*\[Epsilon]*X[1]^6*
         X[2]^3*X[3]^4*X[4]^6 - 7*X[1]^7*X[2]^3*X[3]^4*X[4]^6 + 
        2*\[Epsilon]*X[1]^7*X[2]^3*X[3]^4*X[4]^6 - 5*X[4]^7 + 
        5*\[Epsilon]*X[4]^7 - 32*X[1]*X[4]^7 + 32*\[Epsilon]*X[1]*X[4]^7 - 
        87*X[1]^2*X[4]^7 + 87*\[Epsilon]*X[1]^2*X[4]^7 - 130*X[1]^3*X[4]^7 + 
        130*\[Epsilon]*X[1]^3*X[4]^7 - 115*X[1]^4*X[4]^7 + 
        115*\[Epsilon]*X[1]^4*X[4]^7 - 60*X[1]^5*X[4]^7 + 
        60*\[Epsilon]*X[1]^5*X[4]^7 - 17*X[1]^6*X[4]^7 + 
        17*\[Epsilon]*X[1]^6*X[4]^7 - 2*X[1]^7*X[4]^7 + 
        2*\[Epsilon]*X[1]^7*X[4]^7 - 36*X[2]*X[4]^7 + 36*\[Epsilon]*X[2]*
         X[4]^7 - 230*X[1]*X[2]*X[4]^7 + 230*\[Epsilon]*X[1]*X[2]*X[4]^7 - 
        624*X[1]^2*X[2]*X[4]^7 + 624*\[Epsilon]*X[1]^2*X[2]*X[4]^7 - 
        930*X[1]^3*X[2]*X[4]^7 + 930*\[Epsilon]*X[1]^3*X[2]*X[4]^7 - 
        820*X[1]^4*X[2]*X[4]^7 + 820*\[Epsilon]*X[1]^4*X[2]*X[4]^7 - 
        426*X[1]^5*X[2]*X[4]^7 + 426*\[Epsilon]*X[1]^5*X[2]*X[4]^7 - 
        120*X[1]^6*X[2]*X[4]^7 + 120*\[Epsilon]*X[1]^6*X[2]*X[4]^7 - 
        14*X[1]^7*X[2]*X[4]^7 + 14*\[Epsilon]*X[1]^7*X[2]*X[4]^7 - 
        111*X[2]^2*X[4]^7 + 111*\[Epsilon]*X[2]^2*X[4]^7 - 
        708*X[1]*X[2]^2*X[4]^7 + 708*\[Epsilon]*X[1]*X[2]^2*X[4]^7 - 
        1917*X[1]^2*X[2]^2*X[4]^7 + 1917*\[Epsilon]*X[1]^2*X[2]^2*X[4]^7 - 
        2850*X[1]^3*X[2]^2*X[4]^7 + 2850*\[Epsilon]*X[1]^3*X[2]^2*X[4]^7 - 
        2505*X[1]^4*X[2]^2*X[4]^7 + 2505*\[Epsilon]*X[1]^4*X[2]^2*X[4]^7 - 
        1296*X[1]^5*X[2]^2*X[4]^7 + 1296*\[Epsilon]*X[1]^5*X[2]^2*X[4]^7 - 
        363*X[1]^6*X[2]^2*X[4]^7 + 363*\[Epsilon]*X[1]^6*X[2]^2*X[4]^7 - 
        42*X[1]^7*X[2]^2*X[4]^7 + 42*\[Epsilon]*X[1]^7*X[2]^2*X[4]^7 - 
        190*X[2]^3*X[4]^7 + 190*\[Epsilon]*X[2]^3*X[4]^7 - 
        1210*X[1]*X[2]^3*X[4]^7 + 1210*\[Epsilon]*X[1]*X[2]^3*X[4]^7 - 
        3270*X[1]^2*X[2]^3*X[4]^7 + 3270*\[Epsilon]*X[1]^2*X[2]^3*X[4]^7 - 
        4850*X[1]^3*X[2]^3*X[4]^7 + 4850*\[Epsilon]*X[1]^3*X[2]^3*X[4]^7 - 
        4250*X[1]^4*X[2]^3*X[4]^7 + 4250*\[Epsilon]*X[1]^4*X[2]^3*X[4]^7 - 
        2190*X[1]^5*X[2]^3*X[4]^7 + 2190*\[Epsilon]*X[1]^5*X[2]^3*X[4]^7 - 
        610*X[1]^6*X[2]^3*X[4]^7 + 610*\[Epsilon]*X[1]^6*X[2]^3*X[4]^7 - 
        70*X[1]^7*X[2]^3*X[4]^7 + 70*\[Epsilon]*X[1]^7*X[2]^3*X[4]^7 - 
        195*X[2]^4*X[4]^7 + 195*\[Epsilon]*X[2]^4*X[4]^7 - 
        1240*X[1]*X[2]^4*X[4]^7 + 1240*\[Epsilon]*X[1]*X[2]^4*X[4]^7 - 
        3345*X[1]^2*X[2]^4*X[4]^7 + 3345*\[Epsilon]*X[1]^2*X[2]^4*X[4]^7 - 
        4950*X[1]^3*X[2]^4*X[4]^7 + 4950*\[Epsilon]*X[1]^3*X[2]^4*X[4]^7 - 
        4325*X[1]^4*X[2]^4*X[4]^7 + 4325*\[Epsilon]*X[1]^4*X[2]^4*X[4]^7 - 
        2220*X[1]^5*X[2]^4*X[4]^7 + 2220*\[Epsilon]*X[1]^5*X[2]^4*X[4]^7 - 
        615*X[1]^6*X[2]^4*X[4]^7 + 615*\[Epsilon]*X[1]^6*X[2]^4*X[4]^7 - 
        70*X[1]^7*X[2]^4*X[4]^7 + 70*\[Epsilon]*X[1]^7*X[2]^4*X[4]^7 - 
        120*X[2]^5*X[4]^7 + 120*\[Epsilon]*X[2]^5*X[4]^7 - 
        762*X[1]*X[2]^5*X[4]^7 + 762*\[Epsilon]*X[1]*X[2]^5*X[4]^7 - 
        2052*X[1]^2*X[2]^5*X[4]^7 + 2052*\[Epsilon]*X[1]^2*X[2]^5*X[4]^7 - 
        3030*X[1]^3*X[2]^5*X[4]^7 + 3030*\[Epsilon]*X[1]^3*X[2]^5*X[4]^7 - 
        2640*X[1]^4*X[2]^5*X[4]^7 + 2640*\[Epsilon]*X[1]^4*X[2]^5*X[4]^7 - 
        1350*X[1]^5*X[2]^5*X[4]^7 + 1350*\[Epsilon]*X[1]^5*X[2]^5*X[4]^7 - 
        372*X[1]^6*X[2]^5*X[4]^7 + 372*\[Epsilon]*X[1]^6*X[2]^5*X[4]^7 - 
        42*X[1]^7*X[2]^5*X[4]^7 + 42*\[Epsilon]*X[1]^7*X[2]^5*X[4]^7 - 
        41*X[2]^6*X[4]^7 + 41*\[Epsilon]*X[2]^6*X[4]^7 - 
        260*X[1]*X[2]^6*X[4]^7 + 260*\[Epsilon]*X[1]*X[2]^6*X[4]^7 - 
        699*X[1]^2*X[2]^6*X[4]^7 + 699*\[Epsilon]*X[1]^2*X[2]^6*X[4]^7 - 
        1030*X[1]^3*X[2]^6*X[4]^7 + 1030*\[Epsilon]*X[1]^3*X[2]^6*X[4]^7 - 
        895*X[1]^4*X[2]^6*X[4]^7 + 895*\[Epsilon]*X[1]^4*X[2]^6*X[4]^7 - 
        456*X[1]^5*X[2]^6*X[4]^7 + 456*\[Epsilon]*X[1]^5*X[2]^6*X[4]^7 - 
        125*X[1]^6*X[2]^6*X[4]^7 + 125*\[Epsilon]*X[1]^6*X[2]^6*X[4]^7 - 
        14*X[1]^7*X[2]^6*X[4]^7 + 14*\[Epsilon]*X[1]^7*X[2]^6*X[4]^7 - 
        6*X[2]^7*X[4]^7 + 6*\[Epsilon]*X[2]^7*X[4]^7 - 
        38*X[1]*X[2]^7*X[4]^7 + 38*\[Epsilon]*X[1]*X[2]^7*X[4]^7 - 
        102*X[1]^2*X[2]^7*X[4]^7 + 102*\[Epsilon]*X[1]^2*X[2]^7*X[4]^7 - 
        150*X[1]^3*X[2]^7*X[4]^7 + 150*\[Epsilon]*X[1]^3*X[2]^7*X[4]^7 - 
        130*X[1]^4*X[2]^7*X[4]^7 + 130*\[Epsilon]*X[1]^4*X[2]^7*X[4]^7 - 
        66*X[1]^5*X[2]^7*X[4]^7 + 66*\[Epsilon]*X[1]^5*X[2]^7*X[4]^7 - 
        18*X[1]^6*X[2]^7*X[4]^7 + 18*\[Epsilon]*X[1]^6*X[2]^7*X[4]^7 - 
        2*X[1]^7*X[2]^7*X[4]^7 + 2*\[Epsilon]*X[1]^7*X[2]^7*X[4]^7 + 
        3*X[1]*X[3]*X[4]^7 - 9*\[Epsilon]*X[1]*X[3]*X[4]^7 + 
        11*X[1]^2*X[3]*X[4]^7 - 47*\[Epsilon]*X[1]^2*X[3]*X[4]^7 + 
        7*X[1]^3*X[3]*X[4]^7 - 99*\[Epsilon]*X[1]^3*X[3]*X[4]^7 - 
        25*X[1]^4*X[3]*X[4]^7 - 105*\[Epsilon]*X[1]^4*X[3]*X[4]^7 - 
        55*X[1]^5*X[3]*X[4]^7 - 55*\[Epsilon]*X[1]^5*X[3]*X[4]^7 - 
        47*X[1]^6*X[3]*X[4]^7 - 9*\[Epsilon]*X[1]^6*X[3]*X[4]^7 - 
        19*X[1]^7*X[3]*X[4]^7 + 3*\[Epsilon]*X[1]^7*X[3]*X[4]^7 - 
        3*X[1]^8*X[3]*X[4]^7 + \[Epsilon]*X[1]^8*X[3]*X[4]^7 - 
        6*X[2]*X[3]*X[4]^7 + 6*\[Epsilon]*X[2]*X[3]*X[4]^7 - 
        6*X[1]*X[2]*X[3]*X[4]^7 - 24*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^7 + 
        44*X[1]^2*X[2]*X[3]*X[4]^7 - 224*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^7 + 
        85*X[1]^3*X[2]*X[3]*X[4]^7 - 545*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^7 - 
        25*X[1]^4*X[2]*X[3]*X[4]^7 - 625*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^7 - 
        196*X[1]^5*X[2]*X[3]*X[4]^7 - 354*\[Epsilon]*X[1]^5*X[2]*X[3]*
         X[4]^7 - 206*X[1]^6*X[2]*X[3]*X[4]^7 - 74*\[Epsilon]*X[1]^6*X[2]*
         X[3]*X[4]^7 - 91*X[1]^7*X[2]*X[3]*X[4]^7 + 11*\[Epsilon]*X[1]^7*X[2]*
         X[3]*X[4]^7 - 15*X[1]^8*X[2]*X[3]*X[4]^7 + 5*\[Epsilon]*X[1]^8*X[2]*
         X[3]*X[4]^7 - 37*X[2]^2*X[3]*X[4]^7 + 37*\[Epsilon]*X[2]^2*X[3]*
         X[4]^7 - 113*X[1]*X[2]^2*X[3]*X[4]^7 + 53*\[Epsilon]*X[1]*X[2]^2*
         X[3]*X[4]^7 - 30*X[1]^2*X[2]^2*X[3]*X[4]^7 - 330*\[Epsilon]*X[1]^2*
         X[2]^2*X[3]*X[4]^7 + 220*X[1]^3*X[2]^2*X[3]*X[4]^7 - 
        1140*\[Epsilon]*X[1]^3*X[2]^2*X[3]*X[4]^7 + 185*X[1]^4*X[2]^2*X[3]*
         X[4]^7 - 1485*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^7 - 
        177*X[1]^5*X[2]^2*X[3]*X[4]^7 - 923*\[Epsilon]*X[1]^5*X[2]^2*X[3]*
         X[4]^7 - 328*X[1]^6*X[2]^2*X[3]*X[4]^7 - 232*\[Epsilon]*X[1]^6*
         X[2]^2*X[3]*X[4]^7 - 170*X[1]^7*X[2]^2*X[3]*X[4]^7 + 
        10*\[Epsilon]*X[1]^7*X[2]^2*X[3]*X[4]^7 - 30*X[1]^8*X[2]^2*X[3]*
         X[4]^7 + 10*\[Epsilon]*X[1]^8*X[2]^2*X[3]*X[4]^7 - 
        95*X[2]^3*X[3]*X[4]^7 + 95*\[Epsilon]*X[2]^3*X[3]*X[4]^7 - 
        370*X[1]*X[2]^3*X[3]*X[4]^7 + 310*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^7 - 425*X[1]^2*X[2]^3*X[3]*X[4]^7 + 65*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]*X[4]^7 + 70*X[1]^3*X[2]^3*X[3]*X[4]^7 - 990*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]*X[4]^7 + 425*X[1]^4*X[2]^3*X[3]*X[4]^7 - 
        1725*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^7 + 130*X[1]^5*X[2]^3*X[3]*
         X[4]^7 - 1230*\[Epsilon]*X[1]^5*X[2]^3*X[3]*X[4]^7 - 
        195*X[1]^6*X[2]^3*X[3]*X[4]^7 - 365*\[Epsilon]*X[1]^6*X[2]^3*X[3]*
         X[4]^7 - 150*X[1]^7*X[2]^3*X[3]*X[4]^7 - 10*\[Epsilon]*X[1]^7*X[2]^3*
         X[3]*X[4]^7 - 30*X[1]^8*X[2]^3*X[3]*X[4]^7 + 10*\[Epsilon]*X[1]^8*
         X[2]^3*X[3]*X[4]^7 - 130*X[2]^4*X[3]*X[4]^7 + 130*\[Epsilon]*X[2]^4*
         X[3]*X[4]^7 - 575*X[1]*X[2]^4*X[3]*X[4]^7 + 545*\[Epsilon]*X[1]*
         X[2]^4*X[3]*X[4]^7 - 905*X[1]^2*X[2]^4*X[3]*X[4]^7 + 
        725*\[Epsilon]*X[1]^2*X[2]^4*X[3]*X[4]^7 - 465*X[1]^3*X[2]^4*X[3]*
         X[4]^7 + 5*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^7 + 
        225*X[1]^4*X[2]^4*X[3]*X[4]^7 - 875*\[Epsilon]*X[1]^4*X[2]^4*X[3]*
         X[4]^7 + 295*X[1]^5*X[2]^4*X[3]*X[4]^7 - 845*\[Epsilon]*X[1]^5*
         X[2]^4*X[3]*X[4]^7 + 25*X[1]^6*X[2]^4*X[3]*X[4]^7 - 
        305*\[Epsilon]*X[1]^6*X[2]^4*X[3]*X[4]^7 - 55*X[1]^7*X[2]^4*X[3]*
         X[4]^7 - 25*\[Epsilon]*X[1]^7*X[2]^4*X[3]*X[4]^7 - 
        15*X[1]^8*X[2]^4*X[3]*X[4]^7 + 5*\[Epsilon]*X[1]^8*X[2]^4*X[3]*
         X[4]^7 - 100*X[2]^5*X[3]*X[4]^7 + 100*\[Epsilon]*X[2]^5*X[3]*
         X[4]^7 - 482*X[1]*X[2]^5*X[3]*X[4]^7 + 476*\[Epsilon]*X[1]*X[2]^5*
         X[3]*X[4]^7 - 894*X[1]^2*X[2]^5*X[3]*X[4]^7 + 858*\[Epsilon]*X[1]^2*
         X[2]^5*X[3]*X[4]^7 - 743*X[1]^3*X[2]^5*X[3]*X[4]^7 + 
        651*\[Epsilon]*X[1]^3*X[2]^5*X[3]*X[4]^7 - 175*X[1]^4*X[2]^5*X[3]*
         X[4]^7 + 45*\[Epsilon]*X[1]^4*X[2]^5*X[3]*X[4]^7 + 
        120*X[1]^5*X[2]^5*X[3]*X[4]^7 - 230*\[Epsilon]*X[1]^5*X[2]^5*X[3]*
         X[4]^7 + 68*X[1]^6*X[2]^5*X[3]*X[4]^7 - 124*\[Epsilon]*X[1]^6*X[2]^5*
         X[3]*X[4]^7 + X[1]^7*X[2]^5*X[3]*X[4]^7 - 17*\[Epsilon]*X[1]^7*
         X[2]^5*X[3]*X[4]^7 - 3*X[1]^8*X[2]^5*X[3]*X[4]^7 + 
        \[Epsilon]*X[1]^8*X[2]^5*X[3]*X[4]^7 - 41*X[2]^6*X[3]*X[4]^7 + 
        41*\[Epsilon]*X[2]^6*X[3]*X[4]^7 - 211*X[1]*X[2]^6*X[3]*X[4]^7 + 
        211*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^7 - 436*X[1]^2*X[2]^6*X[3]*
         X[4]^7 + 436*\[Epsilon]*X[1]^2*X[2]^6*X[3]*X[4]^7 - 
        450*X[1]^3*X[2]^6*X[3]*X[4]^7 + 450*\[Epsilon]*X[1]^3*X[2]^6*X[3]*
         X[4]^7 - 225*X[1]^4*X[2]^6*X[3]*X[4]^7 + 225*\[Epsilon]*X[1]^4*
         X[2]^6*X[3]*X[4]^7 - 31*X[1]^5*X[2]^6*X[3]*X[4]^7 + 
        31*\[Epsilon]*X[1]^5*X[2]^6*X[3]*X[4]^7 + 14*X[1]^6*X[2]^6*X[3]*
         X[4]^7 - 14*\[Epsilon]*X[1]^6*X[2]^6*X[3]*X[4]^7 + 
        4*X[1]^7*X[2]^6*X[3]*X[4]^7 - 4*\[Epsilon]*X[1]^7*X[2]^6*X[3]*
         X[4]^7 - 7*X[2]^7*X[3]*X[4]^7 + 7*\[Epsilon]*X[2]^7*X[3]*X[4]^7 - 
        38*X[1]*X[2]^7*X[3]*X[4]^7 + 38*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4]^7 - 
        85*X[1]^2*X[2]^7*X[3]*X[4]^7 + 85*\[Epsilon]*X[1]^2*X[2]^7*X[3]*
         X[4]^7 - 100*X[1]^3*X[2]^7*X[3]*X[4]^7 + 100*\[Epsilon]*X[1]^3*
         X[2]^7*X[3]*X[4]^7 - 65*X[1]^4*X[2]^7*X[3]*X[4]^7 + 
        65*\[Epsilon]*X[1]^4*X[2]^7*X[3]*X[4]^7 - 22*X[1]^5*X[2]^7*X[3]*
         X[4]^7 + 22*\[Epsilon]*X[1]^5*X[2]^7*X[3]*X[4]^7 - 
        3*X[1]^6*X[2]^7*X[3]*X[4]^7 + 3*\[Epsilon]*X[1]^6*X[2]^7*X[3]*
         X[4]^7 + 18*X[1]^2*X[3]^2*X[4]^7 + 95*X[1]^3*X[3]^2*X[4]^7 - 
        5*\[Epsilon]*X[1]^3*X[3]^2*X[4]^7 + 209*X[1]^4*X[3]^2*X[4]^7 - 
        23*\[Epsilon]*X[1]^4*X[3]^2*X[4]^7 + 246*X[1]^5*X[3]^2*X[4]^7 - 
        42*\[Epsilon]*X[1]^5*X[3]^2*X[4]^7 + 164*X[1]^6*X[3]^2*X[4]^7 - 
        38*\[Epsilon]*X[1]^6*X[3]^2*X[4]^7 + 59*X[1]^7*X[3]^2*X[4]^7 - 
        17*\[Epsilon]*X[1]^7*X[3]^2*X[4]^7 + 9*X[1]^8*X[3]^2*X[4]^7 - 
        3*\[Epsilon]*X[1]^8*X[3]^2*X[4]^7 - 2*X[1]*X[2]*X[3]^2*X[4]^7 - 
        4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^7 + 51*X[1]^2*X[2]*X[3]^2*X[4]^7 - 
        9*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^7 + 311*X[1]^3*X[2]*X[3]^2*
         X[4]^7 - 13*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^7 + 
        730*X[1]^4*X[2]*X[3]^2*X[4]^7 - 54*\[Epsilon]*X[1]^4*X[2]*X[3]^2*
         X[4]^7 + 900*X[1]^5*X[2]*X[3]^2*X[4]^7 - 126*\[Epsilon]*X[1]^5*X[2]*
         X[3]^2*X[4]^7 + 623*X[1]^6*X[2]*X[3]^2*X[4]^7 - 
        133*\[Epsilon]*X[1]^6*X[2]*X[3]^2*X[4]^7 + 231*X[1]^7*X[2]*X[3]^2*
         X[4]^7 - 65*\[Epsilon]*X[1]^7*X[2]*X[3]^2*X[4]^7 + 
        36*X[1]^8*X[2]*X[3]^2*X[4]^7 - 12*\[Epsilon]*X[1]^8*X[2]*X[3]^2*
         X[4]^7 - 2*X[1]*X[2]^2*X[3]^2*X[4]^7 - 22*\[Epsilon]*X[1]*X[2]^2*
         X[3]^2*X[4]^7 + 51*X[1]^2*X[2]^2*X[3]^2*X[4]^7 - 
        63*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^7 + 342*X[1]^3*X[2]^2*X[3]^2*
         X[4]^7 - 50*\[Epsilon]*X[1]^3*X[2]^2*X[3]^2*X[4]^7 + 
        872*X[1]^4*X[2]^2*X[3]^2*X[4]^7 - 28*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*
         X[4]^7 + 1158*X[1]^5*X[2]^2*X[3]^2*X[4]^7 - 102*\[Epsilon]*X[1]^5*
         X[2]^2*X[3]^2*X[4]^7 + 855*X[1]^6*X[2]^2*X[3]^2*X[4]^7 - 
        155*\[Epsilon]*X[1]^6*X[2]^2*X[3]^2*X[4]^7 + 334*X[1]^7*X[2]^2*X[3]^2*
         X[4]^7 - 90*\[Epsilon]*X[1]^7*X[2]^2*X[3]^2*X[4]^7 + 
        54*X[1]^8*X[2]^2*X[3]^2*X[4]^7 - 18*\[Epsilon]*X[1]^8*X[2]^2*X[3]^2*
         X[4]^7 + 12*X[1]*X[2]^3*X[3]^2*X[4]^7 - 48*\[Epsilon]*X[1]*X[2]^3*
         X[3]^2*X[4]^7 + 54*X[1]^2*X[2]^3*X[3]^2*X[4]^7 - 
        162*\[Epsilon]*X[1]^2*X[2]^3*X[3]^2*X[4]^7 + 158*X[1]^3*X[2]^3*X[3]^2*
         X[4]^7 - 170*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^7 + 
        368*X[1]^4*X[2]^3*X[3]^2*X[4]^7 - 32*\[Epsilon]*X[1]^4*X[2]^3*X[3]^2*
         X[4]^7 + 552*X[1]^5*X[2]^3*X[3]^2*X[4]^7 + 12*\[Epsilon]*X[1]^5*
         X[2]^3*X[3]^2*X[4]^7 + 470*X[1]^6*X[2]^3*X[3]^2*X[4]^7 - 
        50*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*X[4]^7 + 206*X[1]^7*X[2]^3*X[3]^2*
         X[4]^7 - 50*\[Epsilon]*X[1]^7*X[2]^3*X[3]^2*X[4]^7 + 
        36*X[1]^8*X[2]^3*X[3]^2*X[4]^7 - 12*\[Epsilon]*X[1]^8*X[2]^3*X[3]^2*
         X[4]^7 + 28*X[1]*X[2]^4*X[3]^2*X[4]^7 - 52*\[Epsilon]*X[1]*X[2]^4*
         X[3]^2*X[4]^7 + 96*X[1]^2*X[2]^4*X[3]^2*X[4]^7 - 
        198*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^7 + 107*X[1]^3*X[2]^4*X[3]^2*
         X[4]^7 - 265*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*X[4]^7 + 
        37*X[1]^4*X[2]^4*X[3]^2*X[4]^7 - 123*\[Epsilon]*X[1]^4*X[2]^4*X[3]^2*
         X[4]^7 + 18*X[1]^5*X[2]^4*X[3]^2*X[4]^7 + 18*\[Epsilon]*X[1]^5*
         X[2]^4*X[3]^2*X[4]^7 + 50*X[1]^6*X[2]^4*X[3]^2*X[4]^7 + 
        20*\[Epsilon]*X[1]^6*X[2]^4*X[3]^2*X[4]^7 + 39*X[1]^7*X[2]^4*X[3]^2*
         X[4]^7 - 5*\[Epsilon]*X[1]^7*X[2]^4*X[3]^2*X[4]^7 + 
        9*X[1]^8*X[2]^4*X[3]^2*X[4]^7 - 3*\[Epsilon]*X[1]^8*X[2]^4*X[3]^2*
         X[4]^7 + 22*X[1]*X[2]^5*X[3]^2*X[4]^7 - 28*\[Epsilon]*X[1]*X[2]^5*
         X[3]^2*X[4]^7 + 87*X[1]^2*X[2]^5*X[3]^2*X[4]^7 - 
        117*\[Epsilon]*X[1]^2*X[2]^5*X[3]^2*X[4]^7 + 123*X[1]^3*X[2]^5*X[3]^2*
         X[4]^7 - 185*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^7 + 
        62*X[1]^4*X[2]^5*X[3]^2*X[4]^7 - 130*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*
         X[4]^7 - 12*X[1]^5*X[2]^5*X[3]^2*X[4]^7 - 30*\[Epsilon]*X[1]^5*
         X[2]^5*X[3]^2*X[4]^7 - 21*X[1]^6*X[2]^5*X[3]^2*X[4]^7 + 
        7*\[Epsilon]*X[1]^6*X[2]^5*X[3]^2*X[4]^7 - 5*X[1]^7*X[2]^5*X[3]^2*
         X[4]^7 + 3*\[Epsilon]*X[1]^7*X[2]^5*X[3]^2*X[4]^7 + 
        6*X[1]*X[2]^6*X[3]^2*X[4]^7 - 6*\[Epsilon]*X[1]*X[2]^6*X[3]^2*
         X[4]^7 + 27*X[1]^2*X[2]^6*X[3]^2*X[4]^7 - 27*\[Epsilon]*X[1]^2*
         X[2]^6*X[3]^2*X[4]^7 + 48*X[1]^3*X[2]^6*X[3]^2*X[4]^7 - 
        48*\[Epsilon]*X[1]^3*X[2]^6*X[3]^2*X[4]^7 + 42*X[1]^4*X[2]^6*X[3]^2*
         X[4]^7 - 42*\[Epsilon]*X[1]^4*X[2]^6*X[3]^2*X[4]^7 + 
        18*X[1]^5*X[2]^6*X[3]^2*X[4]^7 - 18*\[Epsilon]*X[1]^5*X[2]^6*X[3]^2*
         X[4]^7 + 3*X[1]^6*X[2]^6*X[3]^2*X[4]^7 - 3*\[Epsilon]*X[1]^6*X[2]^6*
         X[3]^2*X[4]^7 - 25*X[1]^3*X[3]^3*X[4]^7 + 7*\[Epsilon]*X[1]^3*X[3]^3*
         X[4]^7 - 101*X[1]^4*X[3]^3*X[4]^7 + 29*\[Epsilon]*X[1]^4*X[3]^3*
         X[4]^7 - 162*X[1]^5*X[3]^3*X[4]^7 + 48*\[Epsilon]*X[1]^5*X[3]^3*
         X[4]^7 - 130*X[1]^6*X[3]^3*X[4]^7 + 40*\[Epsilon]*X[1]^6*X[3]^3*
         X[4]^7 - 53*X[1]^7*X[3]^3*X[4]^7 + 17*\[Epsilon]*X[1]^7*X[3]^3*
         X[4]^7 - 9*X[1]^8*X[3]^3*X[4]^7 + 3*\[Epsilon]*X[1]^8*X[3]^3*
         X[4]^7 + 18*X[1]^2*X[2]*X[3]^3*X[4]^7 - 6*\[Epsilon]*X[1]^2*X[2]*
         X[3]^3*X[4]^7 - X[1]^3*X[2]*X[3]^3*X[4]^7 - 5*\[Epsilon]*X[1]^3*X[2]*
         X[3]^3*X[4]^7 - 183*X[1]^4*X[2]*X[3]^3*X[4]^7 + 
        43*\[Epsilon]*X[1]^4*X[2]*X[3]^3*X[4]^7 - 390*X[1]^5*X[2]*X[3]^3*
         X[4]^7 + 108*\[Epsilon]*X[1]^5*X[2]*X[3]^3*X[4]^7 - 
        352*X[1]^6*X[2]*X[3]^3*X[4]^7 + 106*\[Epsilon]*X[1]^6*X[2]*X[3]^3*
         X[4]^7 - 153*X[1]^7*X[2]*X[3]^3*X[4]^7 + 49*\[Epsilon]*X[1]^7*X[2]*
         X[3]^3*X[4]^7 - 27*X[1]^8*X[2]*X[3]^3*X[4]^7 + 
        9*\[Epsilon]*X[1]^8*X[2]*X[3]^3*X[4]^7 + 54*X[1]^2*X[2]^2*X[3]^3*
         X[4]^7 - 18*\[Epsilon]*X[1]^2*X[2]^2*X[3]^3*X[4]^7 + 
        147*X[1]^3*X[2]^2*X[3]^3*X[4]^7 - 57*\[Epsilon]*X[1]^3*X[2]^2*X[3]^3*
         X[4]^7 + 57*X[1]^4*X[2]^2*X[3]^3*X[4]^7 - 45*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^3*X[4]^7 - 198*X[1]^5*X[2]^2*X[3]^3*X[4]^7 + 
        36*\[Epsilon]*X[1]^5*X[2]^2*X[3]^3*X[4]^7 - 276*X[1]^6*X[2]^2*X[3]^3*
         X[4]^7 + 78*\[Epsilon]*X[1]^6*X[2]^2*X[3]^3*X[4]^7 - 
        141*X[1]^7*X[2]^2*X[3]^3*X[4]^7 + 45*\[Epsilon]*X[1]^7*X[2]^2*X[3]^3*
         X[4]^7 - 27*X[1]^8*X[2]^2*X[3]^3*X[4]^7 + 9*\[Epsilon]*X[1]^8*X[2]^2*
         X[3]^3*X[4]^7 + 54*X[1]^2*X[2]^3*X[3]^3*X[4]^7 - 
        18*\[Epsilon]*X[1]^2*X[2]^3*X[3]^3*X[4]^7 + 197*X[1]^3*X[2]^3*X[3]^3*
         X[4]^7 - 71*\[Epsilon]*X[1]^3*X[2]^3*X[3]^3*X[4]^7 + 
        259*X[1]^4*X[2]^3*X[3]^3*X[4]^7 - 103*\[Epsilon]*X[1]^4*X[2]^3*X[3]^3*
         X[4]^7 + 126*X[1]^5*X[2]^3*X[3]^3*X[4]^7 - 60*\[Epsilon]*X[1]^5*
         X[2]^3*X[3]^3*X[4]^7 - 16*X[1]^6*X[2]^3*X[3]^3*X[4]^7 - 
        2*\[Epsilon]*X[1]^6*X[2]^3*X[3]^3*X[4]^7 - 35*X[1]^7*X[2]^3*X[3]^3*
         X[4]^7 + 11*\[Epsilon]*X[1]^7*X[2]^3*X[3]^3*X[4]^7 - 
        9*X[1]^8*X[2]^3*X[3]^3*X[4]^7 + 3*\[Epsilon]*X[1]^8*X[2]^3*X[3]^3*
         X[4]^7 + 18*X[1]^2*X[2]^4*X[3]^3*X[4]^7 - 6*\[Epsilon]*X[1]^2*X[2]^4*
         X[3]^3*X[4]^7 + 74*X[1]^3*X[2]^4*X[3]^3*X[4]^7 - 
        26*\[Epsilon]*X[1]^3*X[2]^4*X[3]^3*X[4]^7 + 120*X[1]^4*X[2]^4*X[3]^3*
         X[4]^7 - 44*\[Epsilon]*X[1]^4*X[2]^4*X[3]^3*X[4]^7 + 
        96*X[1]^5*X[2]^4*X[3]^3*X[4]^7 - 36*\[Epsilon]*X[1]^5*X[2]^4*X[3]^3*
         X[4]^7 + 38*X[1]^6*X[2]^4*X[3]^3*X[4]^7 - 14*\[Epsilon]*X[1]^6*
         X[2]^4*X[3]^3*X[4]^7 + 6*X[1]^7*X[2]^4*X[3]^3*X[4]^7 - 
        2*\[Epsilon]*X[1]^7*X[2]^4*X[3]^3*X[4]^7 + 9*X[1]^4*X[3]^4*X[4]^7 - 
        3*\[Epsilon]*X[1]^4*X[3]^4*X[4]^7 + 27*X[1]^5*X[3]^4*X[4]^7 - 
        9*\[Epsilon]*X[1]^5*X[3]^4*X[4]^7 + 30*X[1]^6*X[3]^4*X[4]^7 - 
        10*\[Epsilon]*X[1]^6*X[3]^4*X[4]^7 + 15*X[1]^7*X[3]^4*X[4]^7 - 
        5*\[Epsilon]*X[1]^7*X[3]^4*X[4]^7 + 3*X[1]^8*X[3]^4*X[4]^7 - 
        \[Epsilon]*X[1]^8*X[3]^4*X[4]^7 - 10*X[1]^3*X[2]*X[3]^4*X[4]^7 + 
        4*\[Epsilon]*X[1]^3*X[2]*X[3]^4*X[4]^7 - 12*X[1]^4*X[2]*X[3]^4*
         X[4]^7 + 6*\[Epsilon]*X[1]^4*X[2]*X[3]^4*X[4]^7 + 
        21*X[1]^5*X[2]*X[3]^4*X[4]^7 - 5*\[Epsilon]*X[1]^5*X[2]*X[3]^4*
         X[4]^7 + 44*X[1]^6*X[2]*X[3]^4*X[4]^7 - 14*\[Epsilon]*X[1]^6*X[2]*
         X[3]^4*X[4]^7 + 27*X[1]^7*X[2]*X[3]^4*X[4]^7 - 
        9*\[Epsilon]*X[1]^7*X[2]*X[3]^4*X[4]^7 + 6*X[1]^8*X[2]*X[3]^4*
         X[4]^7 - 2*\[Epsilon]*X[1]^8*X[2]*X[3]^4*X[4]^7 - 
        20*X[1]^3*X[2]^2*X[3]^4*X[4]^7 + 8*\[Epsilon]*X[1]^3*X[2]^2*X[3]^4*
         X[4]^7 - 51*X[1]^4*X[2]^2*X[3]^4*X[4]^7 + 21*\[Epsilon]*X[1]^4*
         X[2]^2*X[3]^4*X[4]^7 - 39*X[1]^5*X[2]^2*X[3]^4*X[4]^7 + 
        17*\[Epsilon]*X[1]^5*X[2]^2*X[3]^4*X[4]^7 - 2*X[1]^6*X[2]^2*X[3]^4*
         X[4]^7 + 2*\[Epsilon]*X[1]^6*X[2]^2*X[3]^4*X[4]^7 + 
        9*X[1]^7*X[2]^2*X[3]^4*X[4]^7 - 3*\[Epsilon]*X[1]^7*X[2]^2*X[3]^4*
         X[4]^7 + 3*X[1]^8*X[2]^2*X[3]^4*X[4]^7 - \[Epsilon]*X[1]^8*X[2]^2*
         X[3]^4*X[4]^7 - 10*X[1]^3*X[2]^3*X[3]^4*X[4]^7 + 
        4*\[Epsilon]*X[1]^3*X[2]^3*X[3]^4*X[4]^7 - 30*X[1]^4*X[2]^3*X[3]^4*
         X[4]^7 + 12*\[Epsilon]*X[1]^4*X[2]^3*X[3]^4*X[4]^7 - 
        33*X[1]^5*X[2]^3*X[3]^4*X[4]^7 + 13*\[Epsilon]*X[1]^5*X[2]^3*X[3]^4*
         X[4]^7 - 16*X[1]^6*X[2]^3*X[3]^4*X[4]^7 + 6*\[Epsilon]*X[1]^6*X[2]^3*
         X[3]^4*X[4]^7 - 3*X[1]^7*X[2]^3*X[3]^4*X[4]^7 + 
        \[Epsilon]*X[1]^7*X[2]^3*X[3]^4*X[4]^7 - X[4]^8 + \[Epsilon]*X[4]^8 - 
        7*X[1]*X[4]^8 + 7*\[Epsilon]*X[1]*X[4]^8 - 21*X[1]^2*X[4]^8 + 
        21*\[Epsilon]*X[1]^2*X[4]^8 - 35*X[1]^3*X[4]^8 + 
        35*\[Epsilon]*X[1]^3*X[4]^8 - 35*X[1]^4*X[4]^8 + 
        35*\[Epsilon]*X[1]^4*X[4]^8 - 21*X[1]^5*X[4]^8 + 
        21*\[Epsilon]*X[1]^5*X[4]^8 - 7*X[1]^6*X[4]^8 + 
        7*\[Epsilon]*X[1]^6*X[4]^8 - X[1]^7*X[4]^8 + \[Epsilon]*X[1]^7*
         X[4]^8 - 7*X[2]*X[4]^8 + 7*\[Epsilon]*X[2]*X[4]^8 - 
        49*X[1]*X[2]*X[4]^8 + 49*\[Epsilon]*X[1]*X[2]*X[4]^8 - 
        147*X[1]^2*X[2]*X[4]^8 + 147*\[Epsilon]*X[1]^2*X[2]*X[4]^8 - 
        245*X[1]^3*X[2]*X[4]^8 + 245*\[Epsilon]*X[1]^3*X[2]*X[4]^8 - 
        245*X[1]^4*X[2]*X[4]^8 + 245*\[Epsilon]*X[1]^4*X[2]*X[4]^8 - 
        147*X[1]^5*X[2]*X[4]^8 + 147*\[Epsilon]*X[1]^5*X[2]*X[4]^8 - 
        49*X[1]^6*X[2]*X[4]^8 + 49*\[Epsilon]*X[1]^6*X[2]*X[4]^8 - 
        7*X[1]^7*X[2]*X[4]^8 + 7*\[Epsilon]*X[1]^7*X[2]*X[4]^8 - 
        21*X[2]^2*X[4]^8 + 21*\[Epsilon]*X[2]^2*X[4]^8 - 
        147*X[1]*X[2]^2*X[4]^8 + 147*\[Epsilon]*X[1]*X[2]^2*X[4]^8 - 
        441*X[1]^2*X[2]^2*X[4]^8 + 441*\[Epsilon]*X[1]^2*X[2]^2*X[4]^8 - 
        735*X[1]^3*X[2]^2*X[4]^8 + 735*\[Epsilon]*X[1]^3*X[2]^2*X[4]^8 - 
        735*X[1]^4*X[2]^2*X[4]^8 + 735*\[Epsilon]*X[1]^4*X[2]^2*X[4]^8 - 
        441*X[1]^5*X[2]^2*X[4]^8 + 441*\[Epsilon]*X[1]^5*X[2]^2*X[4]^8 - 
        147*X[1]^6*X[2]^2*X[4]^8 + 147*\[Epsilon]*X[1]^6*X[2]^2*X[4]^8 - 
        21*X[1]^7*X[2]^2*X[4]^8 + 21*\[Epsilon]*X[1]^7*X[2]^2*X[4]^8 - 
        35*X[2]^3*X[4]^8 + 35*\[Epsilon]*X[2]^3*X[4]^8 - 
        245*X[1]*X[2]^3*X[4]^8 + 245*\[Epsilon]*X[1]*X[2]^3*X[4]^8 - 
        735*X[1]^2*X[2]^3*X[4]^8 + 735*\[Epsilon]*X[1]^2*X[2]^3*X[4]^8 - 
        1225*X[1]^3*X[2]^3*X[4]^8 + 1225*\[Epsilon]*X[1]^3*X[2]^3*X[4]^8 - 
        1225*X[1]^4*X[2]^3*X[4]^8 + 1225*\[Epsilon]*X[1]^4*X[2]^3*X[4]^8 - 
        735*X[1]^5*X[2]^3*X[4]^8 + 735*\[Epsilon]*X[1]^5*X[2]^3*X[4]^8 - 
        245*X[1]^6*X[2]^3*X[4]^8 + 245*\[Epsilon]*X[1]^6*X[2]^3*X[4]^8 - 
        35*X[1]^7*X[2]^3*X[4]^8 + 35*\[Epsilon]*X[1]^7*X[2]^3*X[4]^8 - 
        35*X[2]^4*X[4]^8 + 35*\[Epsilon]*X[2]^4*X[4]^8 - 
        245*X[1]*X[2]^4*X[4]^8 + 245*\[Epsilon]*X[1]*X[2]^4*X[4]^8 - 
        735*X[1]^2*X[2]^4*X[4]^8 + 735*\[Epsilon]*X[1]^2*X[2]^4*X[4]^8 - 
        1225*X[1]^3*X[2]^4*X[4]^8 + 1225*\[Epsilon]*X[1]^3*X[2]^4*X[4]^8 - 
        1225*X[1]^4*X[2]^4*X[4]^8 + 1225*\[Epsilon]*X[1]^4*X[2]^4*X[4]^8 - 
        735*X[1]^5*X[2]^4*X[4]^8 + 735*\[Epsilon]*X[1]^5*X[2]^4*X[4]^8 - 
        245*X[1]^6*X[2]^4*X[4]^8 + 245*\[Epsilon]*X[1]^6*X[2]^4*X[4]^8 - 
        35*X[1]^7*X[2]^4*X[4]^8 + 35*\[Epsilon]*X[1]^7*X[2]^4*X[4]^8 - 
        21*X[2]^5*X[4]^8 + 21*\[Epsilon]*X[2]^5*X[4]^8 - 
        147*X[1]*X[2]^5*X[4]^8 + 147*\[Epsilon]*X[1]*X[2]^5*X[4]^8 - 
        441*X[1]^2*X[2]^5*X[4]^8 + 441*\[Epsilon]*X[1]^2*X[2]^5*X[4]^8 - 
        735*X[1]^3*X[2]^5*X[4]^8 + 735*\[Epsilon]*X[1]^3*X[2]^5*X[4]^8 - 
        735*X[1]^4*X[2]^5*X[4]^8 + 735*\[Epsilon]*X[1]^4*X[2]^5*X[4]^8 - 
        441*X[1]^5*X[2]^5*X[4]^8 + 441*\[Epsilon]*X[1]^5*X[2]^5*X[4]^8 - 
        147*X[1]^6*X[2]^5*X[4]^8 + 147*\[Epsilon]*X[1]^6*X[2]^5*X[4]^8 - 
        21*X[1]^7*X[2]^5*X[4]^8 + 21*\[Epsilon]*X[1]^7*X[2]^5*X[4]^8 - 
        7*X[2]^6*X[4]^8 + 7*\[Epsilon]*X[2]^6*X[4]^8 - 
        49*X[1]*X[2]^6*X[4]^8 + 49*\[Epsilon]*X[1]*X[2]^6*X[4]^8 - 
        147*X[1]^2*X[2]^6*X[4]^8 + 147*\[Epsilon]*X[1]^2*X[2]^6*X[4]^8 - 
        245*X[1]^3*X[2]^6*X[4]^8 + 245*\[Epsilon]*X[1]^3*X[2]^6*X[4]^8 - 
        245*X[1]^4*X[2]^6*X[4]^8 + 245*\[Epsilon]*X[1]^4*X[2]^6*X[4]^8 - 
        147*X[1]^5*X[2]^6*X[4]^8 + 147*\[Epsilon]*X[1]^5*X[2]^6*X[4]^8 - 
        49*X[1]^6*X[2]^6*X[4]^8 + 49*\[Epsilon]*X[1]^6*X[2]^6*X[4]^8 - 
        7*X[1]^7*X[2]^6*X[4]^8 + 7*\[Epsilon]*X[1]^7*X[2]^6*X[4]^8 - 
        X[2]^7*X[4]^8 + \[Epsilon]*X[2]^7*X[4]^8 - 7*X[1]*X[2]^7*X[4]^8 + 
        7*\[Epsilon]*X[1]*X[2]^7*X[4]^8 - 21*X[1]^2*X[2]^7*X[4]^8 + 
        21*\[Epsilon]*X[1]^2*X[2]^7*X[4]^8 - 35*X[1]^3*X[2]^7*X[4]^8 + 
        35*\[Epsilon]*X[1]^3*X[2]^7*X[4]^8 - 35*X[1]^4*X[2]^7*X[4]^8 + 
        35*\[Epsilon]*X[1]^4*X[2]^7*X[4]^8 - 21*X[1]^5*X[2]^7*X[4]^8 + 
        21*\[Epsilon]*X[1]^5*X[2]^7*X[4]^8 - 7*X[1]^6*X[2]^7*X[4]^8 + 
        7*\[Epsilon]*X[1]^6*X[2]^7*X[4]^8 - X[1]^7*X[2]^7*X[4]^8 + 
        \[Epsilon]*X[1]^7*X[2]^7*X[4]^8 + 2*X[1]*X[3]*X[4]^8 - 
        2*\[Epsilon]*X[1]*X[3]*X[4]^8 + 12*X[1]^2*X[3]*X[4]^8 - 
        12*\[Epsilon]*X[1]^2*X[3]*X[4]^8 + 30*X[1]^3*X[3]*X[4]^8 - 
        30*\[Epsilon]*X[1]^3*X[3]*X[4]^8 + 40*X[1]^4*X[3]*X[4]^8 - 
        40*\[Epsilon]*X[1]^4*X[3]*X[4]^8 + 30*X[1]^5*X[3]*X[4]^8 - 
        30*\[Epsilon]*X[1]^5*X[3]*X[4]^8 + 12*X[1]^6*X[3]*X[4]^8 - 
        12*\[Epsilon]*X[1]^6*X[3]*X[4]^8 + 2*X[1]^7*X[3]*X[4]^8 - 
        2*\[Epsilon]*X[1]^7*X[3]*X[4]^8 - X[2]*X[3]*X[4]^8 + 
        \[Epsilon]*X[2]*X[3]*X[4]^8 + 6*X[1]*X[2]*X[3]*X[4]^8 - 
        6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^8 + 57*X[1]^2*X[2]*X[3]*X[4]^8 - 
        57*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^8 + 160*X[1]^3*X[2]*X[3]*X[4]^8 - 
        160*\[Epsilon]*X[1]^3*X[2]*X[3]*X[4]^8 + 225*X[1]^4*X[2]*X[3]*
         X[4]^8 - 225*\[Epsilon]*X[1]^4*X[2]*X[3]*X[4]^8 + 
        174*X[1]^5*X[2]*X[3]*X[4]^8 - 174*\[Epsilon]*X[1]^5*X[2]*X[3]*
         X[4]^8 + 71*X[1]^6*X[2]*X[3]*X[4]^8 - 71*\[Epsilon]*X[1]^6*X[2]*X[3]*
         X[4]^8 + 12*X[1]^7*X[2]*X[3]*X[4]^8 - 12*\[Epsilon]*X[1]^7*X[2]*X[3]*
         X[4]^8 - 6*X[2]^2*X[3]*X[4]^8 + 6*\[Epsilon]*X[2]^2*X[3]*X[4]^8 - 
        6*X[1]*X[2]^2*X[3]*X[4]^8 + 6*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^8 + 
        90*X[1]^2*X[2]^2*X[3]*X[4]^8 - 90*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^8 + 330*X[1]^3*X[2]^2*X[3]*X[4]^8 - 330*\[Epsilon]*X[1]^3*
         X[2]^2*X[3]*X[4]^8 + 510*X[1]^4*X[2]^2*X[3]*X[4]^8 - 
        510*\[Epsilon]*X[1]^4*X[2]^2*X[3]*X[4]^8 + 414*X[1]^5*X[2]^2*X[3]*
         X[4]^8 - 414*\[Epsilon]*X[1]^5*X[2]^2*X[3]*X[4]^8 + 
        174*X[1]^6*X[2]^2*X[3]*X[4]^8 - 174*\[Epsilon]*X[1]^6*X[2]^2*X[3]*
         X[4]^8 + 30*X[1]^7*X[2]^2*X[3]*X[4]^8 - 30*\[Epsilon]*X[1]^7*X[2]^2*
         X[3]*X[4]^8 - 15*X[2]^3*X[3]*X[4]^8 + 15*\[Epsilon]*X[2]^3*X[3]*
         X[4]^8 - 50*X[1]*X[2]^3*X[3]*X[4]^8 + 50*\[Epsilon]*X[1]*X[2]^3*X[3]*
         X[4]^8 + 15*X[1]^2*X[2]^3*X[3]*X[4]^8 - 15*\[Epsilon]*X[1]^2*X[2]^3*
         X[3]*X[4]^8 + 300*X[1]^3*X[2]^3*X[3]*X[4]^8 - 300*\[Epsilon]*X[1]^3*
         X[2]^3*X[3]*X[4]^8 + 575*X[1]^4*X[2]^3*X[3]*X[4]^8 - 
        575*\[Epsilon]*X[1]^4*X[2]^3*X[3]*X[4]^8 + 510*X[1]^5*X[2]^3*X[3]*
         X[4]^8 - 510*\[Epsilon]*X[1]^5*X[2]^3*X[3]*X[4]^8 + 
        225*X[1]^6*X[2]^3*X[3]*X[4]^8 - 225*\[Epsilon]*X[1]^6*X[2]^3*X[3]*
         X[4]^8 + 40*X[1]^7*X[2]^3*X[3]*X[4]^8 - 40*\[Epsilon]*X[1]^7*X[2]^3*
         X[3]*X[4]^8 - 20*X[2]^4*X[3]*X[4]^8 + 20*\[Epsilon]*X[2]^4*X[3]*
         X[4]^8 - 90*X[1]*X[2]^4*X[3]*X[4]^8 + 90*\[Epsilon]*X[1]*X[2]^4*X[3]*
         X[4]^8 - 120*X[1]^2*X[2]^4*X[3]*X[4]^8 + 120*\[Epsilon]*X[1]^2*
         X[2]^4*X[3]*X[4]^8 + 50*X[1]^3*X[2]^4*X[3]*X[4]^8 - 
        50*\[Epsilon]*X[1]^3*X[2]^4*X[3]*X[4]^8 + 300*X[1]^4*X[2]^4*X[3]*
         X[4]^8 - 300*\[Epsilon]*X[1]^4*X[2]^4*X[3]*X[4]^8 + 
        330*X[1]^5*X[2]^4*X[3]*X[4]^8 - 330*\[Epsilon]*X[1]^5*X[2]^4*X[3]*
         X[4]^8 + 160*X[1]^6*X[2]^4*X[3]*X[4]^8 - 160*\[Epsilon]*X[1]^6*
         X[2]^4*X[3]*X[4]^8 + 30*X[1]^7*X[2]^4*X[3]*X[4]^8 - 
        30*\[Epsilon]*X[1]^7*X[2]^4*X[3]*X[4]^8 - 15*X[2]^5*X[3]*X[4]^8 + 
        15*\[Epsilon]*X[2]^5*X[3]*X[4]^8 - 78*X[1]*X[2]^5*X[3]*X[4]^8 + 
        78*\[Epsilon]*X[1]*X[2]^5*X[3]*X[4]^8 - 153*X[1]^2*X[2]^5*X[3]*
         X[4]^8 + 153*\[Epsilon]*X[1]^2*X[2]^5*X[3]*X[4]^8 - 
        120*X[1]^3*X[2]^5*X[3]*X[4]^8 + 120*\[Epsilon]*X[1]^3*X[2]^5*X[3]*
         X[4]^8 + 15*X[1]^4*X[2]^5*X[3]*X[4]^8 - 15*\[Epsilon]*X[1]^4*X[2]^5*
         X[3]*X[4]^8 + 90*X[1]^5*X[2]^5*X[3]*X[4]^8 - 90*\[Epsilon]*X[1]^5*
         X[2]^5*X[3]*X[4]^8 + 57*X[1]^6*X[2]^5*X[3]*X[4]^8 - 
        57*\[Epsilon]*X[1]^6*X[2]^5*X[3]*X[4]^8 + 12*X[1]^7*X[2]^5*X[3]*
         X[4]^8 - 12*\[Epsilon]*X[1]^7*X[2]^5*X[3]*X[4]^8 - 
        6*X[2]^6*X[3]*X[4]^8 + 6*\[Epsilon]*X[2]^6*X[3]*X[4]^8 - 
        34*X[1]*X[2]^6*X[3]*X[4]^8 + 34*\[Epsilon]*X[1]*X[2]^6*X[3]*X[4]^8 - 
        78*X[1]^2*X[2]^6*X[3]*X[4]^8 + 78*\[Epsilon]*X[1]^2*X[2]^6*X[3]*
         X[4]^8 - 90*X[1]^3*X[2]^6*X[3]*X[4]^8 + 90*\[Epsilon]*X[1]^3*X[2]^6*
         X[3]*X[4]^8 - 50*X[1]^4*X[2]^6*X[3]*X[4]^8 + 50*\[Epsilon]*X[1]^4*
         X[2]^6*X[3]*X[4]^8 - 6*X[1]^5*X[2]^6*X[3]*X[4]^8 + 
        6*\[Epsilon]*X[1]^5*X[2]^6*X[3]*X[4]^8 + 6*X[1]^6*X[2]^6*X[3]*
         X[4]^8 - 6*\[Epsilon]*X[1]^6*X[2]^6*X[3]*X[4]^8 + 
        2*X[1]^7*X[2]^6*X[3]*X[4]^8 - 2*\[Epsilon]*X[1]^7*X[2]^6*X[3]*
         X[4]^8 - X[2]^7*X[3]*X[4]^8 + \[Epsilon]*X[2]^7*X[3]*X[4]^8 - 
        6*X[1]*X[2]^7*X[3]*X[4]^8 + 6*\[Epsilon]*X[1]*X[2]^7*X[3]*X[4]^8 - 
        15*X[1]^2*X[2]^7*X[3]*X[4]^8 + 15*\[Epsilon]*X[1]^2*X[2]^7*X[3]*
         X[4]^8 - 20*X[1]^3*X[2]^7*X[3]*X[4]^8 + 20*\[Epsilon]*X[1]^3*X[2]^7*
         X[3]*X[4]^8 - 15*X[1]^4*X[2]^7*X[3]*X[4]^8 + 15*\[Epsilon]*X[1]^4*
         X[2]^7*X[3]*X[4]^8 - 6*X[1]^5*X[2]^7*X[3]*X[4]^8 + 
        6*\[Epsilon]*X[1]^5*X[2]^7*X[3]*X[4]^8 - X[1]^6*X[2]^7*X[3]*X[4]^8 + 
        \[Epsilon]*X[1]^6*X[2]^7*X[3]*X[4]^8 - X[1]^2*X[3]^2*X[4]^8 + 
        \[Epsilon]*X[1]^2*X[3]^2*X[4]^8 - 5*X[1]^3*X[3]^2*X[4]^8 + 
        5*\[Epsilon]*X[1]^3*X[3]^2*X[4]^8 - 10*X[1]^4*X[3]^2*X[4]^8 + 
        10*\[Epsilon]*X[1]^4*X[3]^2*X[4]^8 - 10*X[1]^5*X[3]^2*X[4]^8 + 
        10*\[Epsilon]*X[1]^5*X[3]^2*X[4]^8 - 5*X[1]^6*X[3]^2*X[4]^8 + 
        5*\[Epsilon]*X[1]^6*X[3]^2*X[4]^8 - X[1]^7*X[3]^2*X[4]^8 + 
        \[Epsilon]*X[1]^7*X[3]^2*X[4]^8 + X[1]*X[2]*X[3]^2*X[4]^8 - 
        \[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^8 - 15*X[1]^3*X[2]*X[3]^2*X[4]^8 + 
        15*\[Epsilon]*X[1]^3*X[2]*X[3]^2*X[4]^8 - 40*X[1]^4*X[2]*X[3]^2*
         X[4]^8 + 40*\[Epsilon]*X[1]^4*X[2]*X[3]^2*X[4]^8 - 
        45*X[1]^5*X[2]*X[3]^2*X[4]^8 + 45*\[Epsilon]*X[1]^5*X[2]*X[3]^2*
         X[4]^8 - 24*X[1]^6*X[2]*X[3]^2*X[4]^8 + 24*\[Epsilon]*X[1]^6*X[2]*
         X[3]^2*X[4]^8 - 5*X[1]^7*X[2]*X[3]^2*X[4]^8 + 5*\[Epsilon]*X[1]^7*
         X[2]*X[3]^2*X[4]^8 + 5*X[1]*X[2]^2*X[3]^2*X[4]^8 - 
        5*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^8 + 15*X[1]^2*X[2]^2*X[3]^2*
         X[4]^8 - 15*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^8 - 
        50*X[1]^4*X[2]^2*X[3]^2*X[4]^8 + 50*\[Epsilon]*X[1]^4*X[2]^2*X[3]^2*
         X[4]^8 - 75*X[1]^5*X[2]^2*X[3]^2*X[4]^8 + 75*\[Epsilon]*X[1]^5*
         X[2]^2*X[3]^2*X[4]^8 - 45*X[1]^6*X[2]^2*X[3]^2*X[4]^8 + 
        45*\[Epsilon]*X[1]^6*X[2]^2*X[3]^2*X[4]^8 - 10*X[1]^7*X[2]^2*X[3]^2*
         X[4]^8 + 10*\[Epsilon]*X[1]^7*X[2]^2*X[3]^2*X[4]^8 + 
        10*X[1]*X[2]^3*X[3]^2*X[4]^8 - 10*\[Epsilon]*X[1]*X[2]^3*X[3]^2*
         X[4]^8 + 40*X[1]^2*X[2]^3*X[3]^2*X[4]^8 - 40*\[Epsilon]*X[1]^2*
         X[2]^3*X[3]^2*X[4]^8 + 50*X[1]^3*X[2]^3*X[3]^2*X[4]^8 - 
        50*\[Epsilon]*X[1]^3*X[2]^3*X[3]^2*X[4]^8 - 50*X[1]^5*X[2]^3*X[3]^2*
         X[4]^8 + 50*\[Epsilon]*X[1]^5*X[2]^3*X[3]^2*X[4]^8 - 
        40*X[1]^6*X[2]^3*X[3]^2*X[4]^8 + 40*\[Epsilon]*X[1]^6*X[2]^3*X[3]^2*
         X[4]^8 - 10*X[1]^7*X[2]^3*X[3]^2*X[4]^8 + 10*\[Epsilon]*X[1]^7*
         X[2]^3*X[3]^2*X[4]^8 + 10*X[1]*X[2]^4*X[3]^2*X[4]^8 - 
        10*\[Epsilon]*X[1]*X[2]^4*X[3]^2*X[4]^8 + 45*X[1]^2*X[2]^4*X[3]^2*
         X[4]^8 - 45*\[Epsilon]*X[1]^2*X[2]^4*X[3]^2*X[4]^8 + 
        75*X[1]^3*X[2]^4*X[3]^2*X[4]^8 - 75*\[Epsilon]*X[1]^3*X[2]^4*X[3]^2*
         X[4]^8 + 50*X[1]^4*X[2]^4*X[3]^2*X[4]^8 - 50*\[Epsilon]*X[1]^4*
         X[2]^4*X[3]^2*X[4]^8 - 15*X[1]^6*X[2]^4*X[3]^2*X[4]^8 + 
        15*\[Epsilon]*X[1]^6*X[2]^4*X[3]^2*X[4]^8 - 5*X[1]^7*X[2]^4*X[3]^2*
         X[4]^8 + 5*\[Epsilon]*X[1]^7*X[2]^4*X[3]^2*X[4]^8 + 
        5*X[1]*X[2]^5*X[3]^2*X[4]^8 - 5*\[Epsilon]*X[1]*X[2]^5*X[3]^2*
         X[4]^8 + 24*X[1]^2*X[2]^5*X[3]^2*X[4]^8 - 24*\[Epsilon]*X[1]^2*
         X[2]^5*X[3]^2*X[4]^8 + 45*X[1]^3*X[2]^5*X[3]^2*X[4]^8 - 
        45*\[Epsilon]*X[1]^3*X[2]^5*X[3]^2*X[4]^8 + 40*X[1]^4*X[2]^5*X[3]^2*
         X[4]^8 - 40*\[Epsilon]*X[1]^4*X[2]^5*X[3]^2*X[4]^8 + 
        15*X[1]^5*X[2]^5*X[3]^2*X[4]^8 - 15*\[Epsilon]*X[1]^5*X[2]^5*X[3]^2*
         X[4]^8 - X[1]^7*X[2]^5*X[3]^2*X[4]^8 + \[Epsilon]*X[1]^7*X[2]^5*
         X[3]^2*X[4]^8 + X[1]*X[2]^6*X[3]^2*X[4]^8 - \[Epsilon]*X[1]*X[2]^6*
         X[3]^2*X[4]^8 + 5*X[1]^2*X[2]^6*X[3]^2*X[4]^8 - 
        5*\[Epsilon]*X[1]^2*X[2]^6*X[3]^2*X[4]^8 + 10*X[1]^3*X[2]^6*X[3]^2*
         X[4]^8 - 10*\[Epsilon]*X[1]^3*X[2]^6*X[3]^2*X[4]^8 + 
        10*X[1]^4*X[2]^6*X[3]^2*X[4]^8 - 10*\[Epsilon]*X[1]^4*X[2]^6*X[3]^2*
         X[4]^8 + 5*X[1]^5*X[2]^6*X[3]^2*X[4]^8 - 5*\[Epsilon]*X[1]^5*X[2]^6*
         X[3]^2*X[4]^8 + X[1]^6*X[2]^6*X[3]^2*X[4]^8 - 
        \[Epsilon]*X[1]^6*X[2]^6*X[3]^2*X[4]^8))/((-1 + \[Epsilon])*
       (-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[1])^2*(1 + X[2])^2*
       (1 + X[1] + X[2] + X[1]*X[2] - X[1]*X[3])*X[4]*(1 + X[4])^2*
       (1 + X[4] + X[1]*X[4])^2*(X[2] + X[4] + X[2]*X[4])*
       (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4])*
       (1 + X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4])*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))


==> anc/ppppp <==
(*angleij and squareij are the list of angle and square brackets <ij> [ij] where i and j range from 1 to 5. This momentum twistor parameterization can be found in appendix C.2 of the paper*)   

angleij = {{0, 1, 1, 1, 1}, {-1, 0, -1, -((1 + X[1])/X[1]), 
      -((1 + X[4] + X[1]*X[4])/(X[1]*X[4]))}, {-1, 1, 0, -X[1]^(-1), 
      -((1 + X[4])/(X[1]*X[4]))}, {-1, (1 + X[1])/X[1], X[1]^(-1), 0, 
      -(1/(X[1]*X[4]))}, {-1, (1 + X[4] + X[1]*X[4])/(X[1]*X[4]), 
      (1 + X[4])/(X[1]*X[4]), 1/(X[1]*X[4]), 0}}
 
squareij = {{0, -s[1, 2], -(s[1, 2]*(-1 - X[1] + X[1]*X[3])), 
      s[1, 2]*X[1]*(-1 + X[3] + X[3]*X[4]), -(s[1, 2]*X[1]*X[3]*X[4])}, 
     {s[1, 2], 0, -(s[1, 2]*X[1]*X[2]), s[1, 2]*X[1]*
       (X[2] + X[4] + X[2]*X[4]), -(s[1, 2]*X[1]*(1 + X[2])*X[4])}, 
     {s[1, 2]*(-1 - X[1] + X[1]*X[3]), s[1, 2]*X[1]*X[2], 0, 
      s[1, 2]*X[1]*(-X[2] - X[4] - X[1]*X[4] - X[2]*X[4] - X[1]*X[2]*X[4] + 
        X[1]*X[3]*X[4]), s[1, 2]*X[1]*(1 + X[1] + X[2] + X[1]*X[2] - 
        X[1]*X[3])*X[4]}, {-(s[1, 2]*X[1]*(-1 + X[3] + X[3]*X[4])), 
      -(s[1, 2]*X[1]*(X[2] + X[4] + X[2]*X[4])), 
      -(s[1, 2]*X[1]*(-X[2] - X[4] - X[1]*X[4] - X[2]*X[4] - X[1]*X[2]*X[4] + 
         X[1]*X[3]*X[4])), 0, s[1, 2]*X[1]^2*(-1 - X[2] + X[3])*X[4]}, 
     {s[1, 2]*X[1]*X[3]*X[4], s[1, 2]*X[1]*(1 + X[2])*X[4], 
      -(s[1, 2]*X[1]*(1 + X[1] + X[2] + X[1]*X[2] - X[1]*X[3])*X[4]), 
      -(s[1, 2]*X[1]^2*(-1 - X[2] + X[3])*X[4]), 0}}
 
c12345 = ((-2 + dg)*s[1, 2]^2*X[1]^3*X[2]^2*(1 + X[2] - X[3])^2*X[3]^2*X[4]^2*
      (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4])^
       2)/(\[Epsilon]^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3*
      Sqrt[X[1]^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
          X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^2])
 
c1234 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]^2*X[2]^2*(1 + X[2] - X[3])*X[4]*
       (-2*X[2]^2*X[3]^2 + \[Epsilon]*X[2]^2*X[3]^2 + 5*X[2]*X[3]*X[4] - 
        4*\[Epsilon]*X[2]*X[3]*X[4] + 5*X[1]*X[2]*X[3]*X[4] - 
        4*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 5*X[2]^2*X[3]*X[4] - 
        4*\[Epsilon]*X[2]^2*X[3]*X[4] + 5*X[1]*X[2]^2*X[3]*X[4] - 
        4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 9*X[2]*X[3]^2*X[4] + 
        6*\[Epsilon]*X[2]*X[3]^2*X[4] - 14*X[1]*X[2]*X[3]^2*X[4] + 
        10*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] - 4*X[2]^2*X[3]^2*X[4] + 
        2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 9*X[1]*X[2]^2*X[3]^2*X[4] + 
        6*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] + 9*X[1]*X[2]*X[3]^3*X[4] - 
        6*\[Epsilon]*X[1]*X[2]*X[3]^3*X[4] + X[4]^2 - \[Epsilon]*X[4]^2 + 
        2*X[1]*X[4]^2 - 2*\[Epsilon]*X[1]*X[4]^2 + X[1]^2*X[4]^2 - 
        \[Epsilon]*X[1]^2*X[4]^2 + 2*X[2]*X[4]^2 - 2*\[Epsilon]*X[2]*X[4]^2 + 
        4*X[1]*X[2]*X[4]^2 - 4*\[Epsilon]*X[1]*X[2]*X[4]^2 + 
        2*X[1]^2*X[2]*X[4]^2 - 2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 + 
        X[2]^2*X[4]^2 - \[Epsilon]*X[2]^2*X[4]^2 + 2*X[1]*X[2]^2*X[4]^2 - 
        2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 + X[1]^2*X[2]^2*X[4]^2 - 
        \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 3*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[3]*X[4]^2 + 4*X[1]*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]*X[3]*X[4]^2 + X[1]^2*X[3]*X[4]^2 + 
        8*X[2]*X[3]*X[4]^2 - 6*\[Epsilon]*X[2]*X[3]*X[4]^2 + 
        12*X[1]*X[2]*X[3]*X[4]^2 - 8*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 
        4*X[1]^2*X[2]*X[3]*X[4]^2 - 2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 
        5*X[2]^2*X[3]*X[4]^2 - 4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 
        8*X[1]*X[2]^2*X[3]*X[4]^2 - 6*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 
        3*X[1]^2*X[2]^2*X[3]*X[4]^2 - 2*\[Epsilon]*X[1]^2*X[2]^2*X[3]*
         X[4]^2 - 6*X[3]^2*X[4]^2 + 4*\[Epsilon]*X[3]^2*X[4]^2 - 
        18*X[1]*X[3]^2*X[4]^2 + 12*\[Epsilon]*X[1]*X[3]^2*X[4]^2 - 
        11*X[1]^2*X[3]^2*X[4]^2 + 7*\[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 
        9*X[2]*X[3]^2*X[4]^2 + 6*\[Epsilon]*X[2]*X[3]^2*X[4]^2 - 
        29*X[1]*X[2]*X[3]^2*X[4]^2 + 20*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 - 
        18*X[1]^2*X[2]*X[3]^2*X[4]^2 + 12*\[Epsilon]*X[1]^2*X[2]*X[3]^2*
         X[4]^2 - 2*X[2]^2*X[3]^2*X[4]^2 + \[Epsilon]*X[2]^2*X[3]^2*X[4]^2 - 
        9*X[1]*X[2]^2*X[3]^2*X[4]^2 + 6*\[Epsilon]*X[1]*X[2]^2*X[3]^2*
         X[4]^2 - 6*X[1]^2*X[2]^2*X[3]^2*X[4]^2 + 4*\[Epsilon]*X[1]^2*X[2]^2*
         X[3]^2*X[4]^2 + 12*X[1]*X[3]^3*X[4]^2 - 8*\[Epsilon]*X[1]*X[3]^3*
         X[4]^2 + 15*X[1]^2*X[3]^3*X[4]^2 - 10*\[Epsilon]*X[1]^2*X[3]^3*
         X[4]^2 + 9*X[1]*X[2]*X[3]^3*X[4]^2 - 6*\[Epsilon]*X[1]*X[2]*X[3]^3*
         X[4]^2 + 12*X[1]^2*X[2]*X[3]^3*X[4]^2 - 8*\[Epsilon]*X[1]^2*X[2]*
         X[3]^3*X[4]^2 - 6*X[1]^2*X[3]^4*X[4]^2 + 4*\[Epsilon]*X[1]^2*X[3]^4*
         X[4]^2))/(\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*
       (-1 - X[1] + X[1]*X[3])*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
         X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1235 = ((-2 + dg)*s[1, 2]^2*X[1]^2*X[3]^2*X[4]^2*(X[2] + X[4] + X[1]*X[4] + 
       X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4])*
      (-6*X[2]^2 + 4*\[Epsilon]*X[2]^2 - 12*X[2]^3 + 8*\[Epsilon]*X[2]^3 - 
       6*X[2]^4 + 4*\[Epsilon]*X[2]^4 + 9*X[2]^2*X[3] - 
       6*\[Epsilon]*X[2]^2*X[3] + 9*X[2]^3*X[3] - 6*\[Epsilon]*X[2]^3*X[3] - 
       2*X[2]^2*X[3]^2 + \[Epsilon]*X[2]^2*X[3]^2 - 3*X[2]*X[4] + 
       2*\[Epsilon]*X[2]*X[4] - 3*X[1]*X[2]*X[4] + 2*\[Epsilon]*X[1]*X[2]*
        X[4] - 18*X[2]^2*X[4] + 12*\[Epsilon]*X[2]^2*X[4] - 
       18*X[1]*X[2]^2*X[4] + 12*\[Epsilon]*X[1]*X[2]^2*X[4] - 
       27*X[2]^3*X[4] + 18*\[Epsilon]*X[2]^3*X[4] - 27*X[1]*X[2]^3*X[4] + 
       18*\[Epsilon]*X[1]*X[2]^3*X[4] - 12*X[2]^4*X[4] + 
       8*\[Epsilon]*X[2]^4*X[4] - 12*X[1]*X[2]^4*X[4] + 
       8*\[Epsilon]*X[1]*X[2]^4*X[4] + 5*X[2]*X[3]*X[4] - 
       4*\[Epsilon]*X[2]*X[3]*X[4] + 8*X[1]*X[2]*X[3]*X[4] - 
       6*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 23*X[2]^2*X[3]*X[4] - 
       16*\[Epsilon]*X[2]^2*X[3]*X[4] + 29*X[1]*X[2]^2*X[3]*X[4] - 
       20*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] + 18*X[2]^3*X[3]*X[4] - 
       12*\[Epsilon]*X[2]^3*X[3]*X[4] + 21*X[1]*X[2]^3*X[3]*X[4] - 
       14*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4] - 5*X[1]*X[2]*X[3]^2*X[4] + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] - 4*X[2]^2*X[3]^2*X[4] + 
       2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 9*X[1]*X[2]^2*X[3]^2*X[4] + 
       6*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4] + X[4]^2 - \[Epsilon]*X[4]^2 + 
       2*X[1]*X[4]^2 - 2*\[Epsilon]*X[1]*X[4]^2 + X[1]^2*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[4]^2 - X[2]*X[4]^2 - 2*X[1]*X[2]*X[4]^2 - 
       X[1]^2*X[2]*X[4]^2 - 11*X[2]^2*X[4]^2 + 7*\[Epsilon]*X[2]^2*X[4]^2 - 
       22*X[1]*X[2]^2*X[4]^2 + 14*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 
       11*X[1]^2*X[2]^2*X[4]^2 + 7*\[Epsilon]*X[1]^2*X[2]^2*X[4]^2 - 
       15*X[2]^3*X[4]^2 + 10*\[Epsilon]*X[2]^3*X[4]^2 - 
       30*X[1]*X[2]^3*X[4]^2 + 20*\[Epsilon]*X[1]*X[2]^3*X[4]^2 - 
       15*X[1]^2*X[2]^3*X[4]^2 + 10*\[Epsilon]*X[1]^2*X[2]^3*X[4]^2 - 
       6*X[2]^4*X[4]^2 + 4*\[Epsilon]*X[2]^4*X[4]^2 - 12*X[1]*X[2]^4*X[4]^2 + 
       8*\[Epsilon]*X[1]*X[2]^4*X[4]^2 - 6*X[1]^2*X[2]^4*X[4]^2 + 
       4*\[Epsilon]*X[1]^2*X[2]^4*X[4]^2 - 2*X[1]*X[3]*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[3]*X[4]^2 - 2*X[1]^2*X[3]*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 + 5*X[2]*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]*X[3]*X[4]^2 + 9*X[1]*X[2]*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 4*X[1]^2*X[2]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 14*X[2]^2*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 32*X[1]*X[2]^2*X[3]*X[4]^2 - 
       22*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 + 18*X[1]^2*X[2]^2*X[3]*X[4]^2 - 
       12*\[Epsilon]*X[1]^2*X[2]^2*X[3]*X[4]^2 + 9*X[2]^3*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[2]^3*X[3]*X[4]^2 + 21*X[1]*X[2]^3*X[3]*X[4]^2 - 
       14*\[Epsilon]*X[1]*X[2]^3*X[3]*X[4]^2 + 12*X[1]^2*X[2]^3*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[1]^2*X[2]^3*X[3]*X[4]^2 + X[1]^2*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 5*X[1]*X[2]*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 - 3*X[1]^2*X[2]*X[3]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]^2*X[4]^2 - 2*X[2]^2*X[3]^2*X[4]^2 + 
       \[Epsilon]*X[2]^2*X[3]^2*X[4]^2 - 9*X[1]*X[2]^2*X[3]^2*X[4]^2 + 
       6*\[Epsilon]*X[1]*X[2]^2*X[3]^2*X[4]^2 - 6*X[1]^2*X[2]^2*X[3]^2*
        X[4]^2 + 4*\[Epsilon]*X[1]^2*X[2]^2*X[3]^2*X[4]^2))/
     (4*\[Epsilon]*(-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[2])*
      (1 + X[4] + X[1]*X[4])^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1245 = ((-2 + dg)*s[1, 2]^2*X[1]^2*X[2]*(1 + X[2] - X[3])^2*X[3]^2*X[4]^2*
      (-6*X[2]^2 + 4*\[Epsilon]*X[2]^2 + 3*X[2]^2*X[3] - 
       2*\[Epsilon]*X[2]^2*X[3] + X[2]^2*X[3]^2 - \[Epsilon]*X[2]^2*X[3]^2 - 
       9*X[2]*X[4] + 6*\[Epsilon]*X[2]*X[4] - 9*X[1]*X[2]*X[4] + 
       6*\[Epsilon]*X[1]*X[2]*X[4] - 9*X[2]^2*X[4] + 6*\[Epsilon]*X[2]^2*
        X[4] - 9*X[1]*X[2]^2*X[4] + 6*\[Epsilon]*X[1]*X[2]^2*X[4] + 
       5*X[2]*X[3]*X[4] - 4*\[Epsilon]*X[2]*X[3]*X[4] + 
       14*X[1]*X[2]*X[3]*X[4] - 10*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 
       8*X[2]^2*X[3]*X[4] - 6*\[Epsilon]*X[2]^2*X[3]*X[4] + 
       5*X[1]*X[2]^2*X[3]*X[4] - 4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 
       5*X[1]*X[2]*X[3]^2*X[4] + 4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] + 
       2*X[2]^2*X[3]^2*X[4] - 2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 2*X[4]^2 + 
       \[Epsilon]*X[4]^2 - 4*X[1]*X[4]^2 + 2*\[Epsilon]*X[1]*X[4]^2 - 
       2*X[1]^2*X[4]^2 + \[Epsilon]*X[1]^2*X[4]^2 - 4*X[2]*X[4]^2 + 
       2*\[Epsilon]*X[2]*X[4]^2 - 8*X[1]*X[2]*X[4]^2 + 
       4*\[Epsilon]*X[1]*X[2]*X[4]^2 - 4*X[1]^2*X[2]*X[4]^2 + 
       2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - 2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[2]^2*X[4]^2 - 4*X[1]*X[2]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 2*X[1]^2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 4*X[1]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]*X[3]*X[4]^2 + 4*X[1]^2*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 + 5*X[2]*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]*X[3]*X[4]^2 + 9*X[1]*X[2]*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 4*X[1]^2*X[2]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 5*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 5*X[1]*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 - 2*X[1]^2*X[3]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 5*X[1]*X[2]*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 + X[2]^2*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[2]^2*X[3]^2*X[4]^2))/(4*\[Epsilon]*(-3 + 2*\[Epsilon])*
      (-1 + 2*\[Epsilon])*(-1 + X[3] + X[3]*X[4])*
      (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c1345 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]^2*(1 + X[2] - X[3])^2*X[4]*
       (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
         X[1]*X[3]*X[4])^2*(2*X[2]^2*X[3]^2 - \[Epsilon]*X[2]^2*X[3]^2 - 
        5*X[2]*X[3]*X[4] + 4*\[Epsilon]*X[2]*X[3]*X[4] - 
        5*X[1]*X[2]*X[3]*X[4] + 4*\[Epsilon]*X[1]*X[2]*X[3]*X[4] - 
        5*X[2]^2*X[3]*X[4] + 4*\[Epsilon]*X[2]^2*X[3]*X[4] - 
        5*X[1]*X[2]^2*X[3]*X[4] + 4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] + 
        5*X[1]*X[2]*X[3]^2*X[4] - 4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] + 
        4*X[2]^2*X[3]^2*X[4] - 2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - X[4]^2 + 
        \[Epsilon]*X[4]^2 - 2*X[1]*X[4]^2 + 2*\[Epsilon]*X[1]*X[4]^2 - 
        X[1]^2*X[4]^2 + \[Epsilon]*X[1]^2*X[4]^2 - 2*X[2]*X[4]^2 + 
        2*\[Epsilon]*X[2]*X[4]^2 - 4*X[1]*X[2]*X[4]^2 + 
        4*\[Epsilon]*X[1]*X[2]*X[4]^2 - 2*X[1]^2*X[2]*X[4]^2 + 
        2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - X[2]^2*X[4]^2 + 
        \[Epsilon]*X[2]^2*X[4]^2 - 2*X[1]*X[2]^2*X[4]^2 + 
        2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - X[1]^2*X[2]^2*X[4]^2 + 
        \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 2*X[1]*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]*X[3]*X[4]^2 + 2*X[1]^2*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 - 5*X[2]*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[2]*X[3]*X[4]^2 - 3*X[1]*X[2]*X[3]*X[4]^2 + 
        2*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 2*X[1]^2*X[2]*X[3]*X[4]^2 - 
        2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 - 5*X[2]^2*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 - 5*X[1]*X[2]^2*X[3]*X[4]^2 + 
        4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 - X[1]^2*X[3]^2*X[4]^2 + 
        \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 + 5*X[1]*X[2]*X[3]^2*X[4]^2 - 
        4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 + 2*X[2]^2*X[3]^2*X[4]^2 - 
        \[Epsilon]*X[2]^2*X[3]^2*X[4]^2))/(\[Epsilon]*(-3 + 2*\[Epsilon])*
       (-1 + 2*\[Epsilon])*(1 + X[1] + X[2] + X[1]*X[2] - X[1]*X[3])*
       (1 + X[4])^2*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
         X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c2345 = ((-2 + dg)*s[1, 2]^2*X[1]^2*X[2]^2*X[3]*
      (X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4])^
       2*(X[2]^2*X[3]^2 - \[Epsilon]*X[2]^2*X[3]^2 + 5*X[2]*X[3]*X[4] - 
       4*\[Epsilon]*X[2]*X[3]*X[4] + 5*X[1]*X[2]*X[3]*X[4] - 
       4*\[Epsilon]*X[1]*X[2]*X[3]*X[4] + 5*X[2]^2*X[3]*X[4] - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4] + 5*X[1]*X[2]^2*X[3]*X[4] - 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4] - 3*X[2]*X[3]^2*X[4] + 
       2*\[Epsilon]*X[2]*X[3]^2*X[4] - 5*X[1]*X[2]*X[3]^2*X[4] + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4] + 2*X[2]^2*X[3]^2*X[4] - 
       2*\[Epsilon]*X[2]^2*X[3]^2*X[4] - 2*X[4]^2 + \[Epsilon]*X[4]^2 - 
       4*X[1]*X[4]^2 + 2*\[Epsilon]*X[1]*X[4]^2 - 2*X[1]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[4]^2 - 4*X[2]*X[4]^2 + 2*\[Epsilon]*X[2]*X[4]^2 - 
       8*X[1]*X[2]*X[4]^2 + 4*\[Epsilon]*X[1]*X[2]*X[4]^2 - 
       4*X[1]^2*X[2]*X[4]^2 + 2*\[Epsilon]*X[1]^2*X[2]*X[4]^2 - 
       2*X[2]^2*X[4]^2 + \[Epsilon]*X[2]^2*X[4]^2 - 4*X[1]*X[2]^2*X[4]^2 + 
       2*\[Epsilon]*X[1]*X[2]^2*X[4]^2 - 2*X[1]^2*X[2]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[2]^2*X[4]^2 + 9*X[3]*X[4]^2 - 
       6*\[Epsilon]*X[3]*X[4]^2 + 13*X[1]*X[3]*X[4]^2 - 
       8*\[Epsilon]*X[1]*X[3]*X[4]^2 + 4*X[1]^2*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[3]*X[4]^2 + 14*X[2]*X[3]*X[4]^2 - 
       10*\[Epsilon]*X[2]*X[3]*X[4]^2 + 18*X[1]*X[2]*X[3]*X[4]^2 - 
       12*\[Epsilon]*X[1]*X[2]*X[3]*X[4]^2 + 4*X[1]^2*X[2]*X[3]*X[4]^2 - 
       2*\[Epsilon]*X[1]^2*X[2]*X[3]*X[4]^2 + 5*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[2]^2*X[3]*X[4]^2 + 5*X[1]*X[2]^2*X[3]*X[4]^2 - 
       4*\[Epsilon]*X[1]*X[2]^2*X[3]*X[4]^2 - 6*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[3]^2*X[4]^2 - 9*X[1]*X[3]^2*X[4]^2 + 
       6*\[Epsilon]*X[1]*X[3]^2*X[4]^2 - 2*X[1]^2*X[3]^2*X[4]^2 + 
       \[Epsilon]*X[1]^2*X[3]^2*X[4]^2 - 3*X[2]*X[3]^2*X[4]^2 + 
       2*\[Epsilon]*X[2]*X[3]^2*X[4]^2 - 5*X[1]*X[2]*X[3]^2*X[4]^2 + 
       4*\[Epsilon]*X[1]*X[2]*X[3]^2*X[4]^2 + X[2]^2*X[3]^2*X[4]^2 - 
       \[Epsilon]*X[2]^2*X[3]^2*X[4]^2))/(4*\[Epsilon]*(-3 + 2*\[Epsilon])*
      (-1 + 2*\[Epsilon])*(1 + X[1])^2*(X[2] + X[4] + X[2]*X[4])*
      (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4])^3)
 
c13 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]*X[4]*(X[2]*X[3] + X[4] + X[1]*X[4] + 
        X[2]*X[4] + 2*X[1]*X[2]*X[4] + X[1]*X[2]^2*X[4] - X[1]*X[3]*X[4] + 
        2*X[2]*X[3]*X[4] - X[1]*X[2]*X[3]*X[4] + X[4]^2 + 2*X[1]*X[4]^2 + 
        X[1]^2*X[4]^2 + X[2]*X[4]^2 + 3*X[1]*X[2]*X[4]^2 + 
        2*X[1]^2*X[2]*X[4]^2 + X[1]*X[2]^2*X[4]^2 + X[1]^2*X[2]^2*X[4]^2 - 
        2*X[1]*X[3]*X[4]^2 - 2*X[1]^2*X[3]*X[4]^2 + X[2]*X[3]*X[4]^2 - 
        X[1]*X[2]*X[3]*X[4]^2 - 2*X[1]^2*X[2]*X[3]*X[4]^2 + 
        X[1]^2*X[3]^2*X[4]^2))/((-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*
       (1 + X[4])*(1 + X[4] + X[1]*X[4])*(X[2]*X[3] + X[4] + X[1]*X[4] + 
        X[2]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c24 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]^2*(1 + X[2] - X[3])^2*X[4]*
       (X[2]*X[3] + X[4] + X[1]*X[4] + X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + 
        X[2]*X[3]*X[4]))/((-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[4])*
       (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c35 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]^2*X[2]^2*(X[2]*X[3] + X[4] + X[1]*X[4] + 
        X[2]*X[4] + X[1]*X[2]*X[4] - X[3]*X[4] - X[1]*X[3]*X[4] + 
        X[3]^2*X[4]))/((-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[1])*
       (X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + X[1]*X[2]*X[4] - 
        X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))
 
c41 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]^2*X[3]^2*X[4]*(-X[2]^2 - X[2]*X[4] - 
        X[1]*X[2]*X[4] - X[2]^2*X[4] - X[1]*X[2]^2*X[4] - X[2]*X[3]*X[4] - 
        X[4]^2 - 2*X[1]*X[4]^2 - X[1]^2*X[4]^2 - X[2]*X[4]^2 - 
        2*X[1]*X[2]*X[4]^2 - X[1]^2*X[2]*X[4]^2 + X[1]*X[3]*X[4]^2 + 
        X[1]^2*X[3]*X[4]^2 - X[2]*X[3]*X[4]^2 - X[1]*X[2]*X[3]*X[4]^2))/
      ((-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[1])*
       (1 + X[4] + X[1]*X[4])*(-(X[2]*X[3]) - X[4] - X[1]*X[4] - X[2]*X[4] - 
        X[1]*X[2]*X[4] + X[1]*X[3]*X[4] - X[2]*X[3]*X[4]))
 
c52 = -1/4*((-2 + dg)*s[1, 2]^2*X[1]*(X[2] + X[4] + X[1]*X[4] + X[2]*X[4] + 
         X[1]*X[2]*X[4] - X[1]*X[3]*X[4])^2*(X[2]*X[3] + X[4] + X[1]*X[4] + 
        X[2]*X[4] + X[1]*X[2]*X[4] + 2*X[2]*X[3]*X[4] + X[1]*X[2]*X[3]*X[4] + 
        X[4]^2 + 2*X[1]*X[4]^2 + X[1]^2*X[4]^2 + X[2]*X[4]^2 + 
        2*X[1]*X[2]*X[4]^2 + X[1]^2*X[2]*X[4]^2 - X[1]*X[3]*X[4]^2 - 
        X[1]^2*X[3]*X[4]^2 + X[2]*X[3]*X[4]^2 + X[1]*X[2]*X[3]*X[4]^2))/
      ((-3 + 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(1 + X[1])*(1 + X[4])*
       (1 + X[4] + X[1]*X[4])*(X[2]*X[3] + X[4] + X[1]*X[4] + X[2]*X[4] + 
        X[1]*X[2]*X[4] - X[1]*X[3]*X[4] + X[2]*X[3]*X[4]))

